Strong-field scattering of two spinning black holes: Numerical Relativity versus post-Minkowskian gravity

Highly accurate models of the gravitational-wave signal from coalescing compact binaries are built by completing analytical computations of the binary dynamics with non-perturbative information from numerical relativity (NR) simulations. In this paper we present four sets of NR simulations of equal-mass black hole binaries that undergo strong-field scattering: (i) we reproduce and extend the nonspinning simulations first presented in [Damour \textit{et al.}, Phys.Rev.D 89 (2014) 8, 081503], (ii) we compute two suites of nonspinning simulations at higher energies, probing stronger field interactions, (iii) we present a series of \textit{spinning} simulations including, for the first time, unequal-spin configurations. When comparing the NR scattering angles to analytical predictions based on state-of-the-art post-Minkowskian (PM) calculations, we find that PM-expanded scattering angles show poor convergence towards NR data. By contrast, a resummed computation of scattering angles via a spin-dependent, radiation-reacted, effective-one-body potential shows excellent agreement for both nonspinning and spinning configurations.

==> anc/anc.m <==
(* ::Package:: *)

(* 
Ancillary file to "Strong-field scattering of two spinning black holes: Numerical Relativity versus
post-Minkowskian gravity" by P. Rettegno, G. Pratten, L. Thomas, P. Schmidt and T. Damour 
*)


(*
w^{eob}-resummed potentials introduced in Section IV B
*)


(* 
\[Gamma]  Lorentz factor
\[Nu] = (m1 m2)/((m1+m2)^2)  symmetric mass ratio   
\[ScriptL]can = Lcan/(m1 m2)  rescaled canonical angular momentum
ub = 1/rb  inverse of (dimensionless) separation in isotropic coordinates
a1 = S1/(m1 M)  a2 = S2/(m2 M)  rescaled individual spins (projected along the angular momentum direction)  
*)
Subh={h->Sqrt[1+2\[Nu](\[Gamma]-1)]};  (* rescaled energy of the system *)


(*
Results given as:
w1PM=(w1s0+w1s1(\[ScriptL]can ub^2)+w1s2 ub^2+w1s3(\[ScriptL]can ub^4)+w1s4 ub^4)ub;
w2PM=(w2s0+w2s1(\[ScriptL]can ub^2)+w2s2 ub^2+w2s3(\[ScriptL]can ub^4)+w2s4 ub^4)ub^2;
w3PM=(w3s0+w3s1(\[ScriptL]can ub^2)+w3s2 ub^2)ub^3;
w4PM=(w4s0+w4s1(\[ScriptL]can ub^2))ub^4;
wtot=(w1PM+w2PM+w3PM+w4PM);
*)


w1s0=(-2+4 \[Gamma]^2);


w1s1=-((2 ((a1 - a2) (m1 - m2) (-1 + 2 \[Gamma]^2) + (a1 + a2) (h + 
       2 h \[Gamma] + 2 \[Gamma] (1 + \[Gamma]))))/(
 h (1 + h) (1 + \[Gamma])));


w1s2=((2 (a1 - a2) (a1 + a2) (m1 - m2) (-1 + \[Gamma]) (h + 2 h \[Gamma] + 
    2 \[Gamma] (1 + \[Gamma])))/(
 m1 + m2) + (a1 + a2)^2 (-1 - \[Gamma] + 2 h^2 \[Gamma] + 
    2 \[Gamma]^2 + 2 \[Gamma]^3 + 
    2 h (-1 + \[Gamma] + 2 \[Gamma]^2)) + (a1 - a2)^2 (1 - \[Gamma] - 
    2 \[Gamma]^2 + 2 \[Gamma]^3) (1 - 4 \[Nu]))/(h^2 (1 + 
   h)^2 (1 + \[Gamma]));


w1s3=(1/(h^3 (1 + 
   h)^3 (1 + \[Gamma])^2))(((a1 - a2)^3 (m1 - m2) (-1 + 
     2 h^2 - \[Gamma]) (-1 + 2 \[Gamma]^2))/(m1 + m2) - (
  3 (a1 - a2) (a1 + a2)^2 (m1 - m2) (-1 - \[Gamma] + 2 h^2 \[Gamma] + 
     2 \[Gamma]^2 + 2 \[Gamma]^3 + 
     2 h (-1 + \[Gamma] + 2 \[Gamma]^2)))/(m1 + m2) + 
  3 (a1 - a2)^2 (a1 + a2) (4 h^2 \[Gamma] (1 + \[Gamma]) - 
     2 \[Gamma] (1 + \[Gamma])^2 + h^3 (2 + 4 \[Gamma]) - 
     h (1 + 3 \[Gamma] + 2 \[Gamma]^2)) - (a1 + a2)^3 (2 h^3 + 
     6 h^2 (1 + \[Gamma]) + 2 \[Gamma] (1 + \[Gamma])^2 + 
     h (3 + 9 \[Gamma] + 6 \[Gamma]^2)));


w1s4=(3 (-1 + h)^2 ((a1 - a2)^4 (1 - 2 h^2 + \[Gamma])^2 (-1 + 
        2 \[Gamma]^2) + (a1 + a2)^4 (4 h^4 + 8 h^3 (1 + \[Gamma]) + 
        12 h^2 \[Gamma] (1 + \[Gamma]) + 
        4 h (1 + \[Gamma])^2 (-1 + 
           2 \[Gamma]) + (1 + \[Gamma])^2 (-1 + 2 \[Gamma]^2)) + (1/(
     m1 + m2))
     4 (a1 - a2)^3 (a1 + a2) (m1 - 
        m2) (-1 + \[Gamma]) (-4 h^2 \[Gamma] (1 + \[Gamma]) + 
        2 \[Gamma] (1 + \[Gamma])^2 - 2 h^3 (1 + 2 \[Gamma]) + 
        h (1 + 3 \[Gamma] + 2 \[Gamma]^2)) + (
     4 (a1 - a2) (a1 + a2)^3 (m1 - m2) (-1 + \[Gamma]) (2 h^3 + 
        6 h^2 (1 + \[Gamma]) + 2 \[Gamma] (1 + \[Gamma])^2 + 
        h (3 + 9 \[Gamma] + 6 \[Gamma]^2)))/(m1 + m2) - 
     6 (a1 - a2)^2 (a1 + a2)^2 (4 h^4 \[Gamma] - 
        2 h (1 + \[Gamma])^2 (-1 + 
           2 \[Gamma]) - (1 + \[Gamma])^2 (-1 + 2 \[Gamma]^2) + 
        4 h^3 (-1 + \[Gamma] + 2 \[Gamma]^2) + 
        2 h^2 (-1 - 2 \[Gamma] + \[Gamma]^2 + 
           2 \[Gamma]^3))))/(4 h^4 (1 + h)^2 (-1 + 
     h^2)^2 (1 + \[Gamma])^2);


w2s0=(3 (-1+5 \[Gamma]^2))/(2 h);


w2s1=((a1 - a2) (m1 - m2) (-6 + 3 \[Gamma] + 39 \[Gamma]^2 - 
      5 \[Gamma]^3 - 35 \[Gamma]^4 + 
      h (8 + 3 \[Gamma] - 29 \[Gamma]^2 - 5 \[Gamma]^3 + 
         27 \[Gamma]^4)) + (a1 + 
      a2) (8 h^2 (-1 - 2 \[Gamma] + 2 \[Gamma]^2 + 4 \[Gamma]^3) - 
      7 \[Gamma] (-3 - 3 \[Gamma] + 5 \[Gamma]^2 + 5 \[Gamma]^3) + 
      h (6 + 5 \[Gamma] - 31 \[Gamma]^2 - 3 \[Gamma]^3 + 
         27 \[Gamma]^4)))/(2 h^2 (1 + 
     h) (-1 + \[Gamma]) (1 + \[Gamma])^2);


w2s2=-(((1/(m1 + m2))
     2 (a1 - a2) (a1 + a2) (m1 - 
        m2) (-1 + \[Gamma]) (7 (1 + 26 \[Gamma] + 20 \[Gamma]^2 - 
           50 \[Gamma]^3 - 45 \[Gamma]^4) + 
        h^2 (-73 - 170 \[Gamma] + 108 \[Gamma]^2 + 290 \[Gamma]^3 + 
           5 \[Gamma]^4) + 
        2 h (31 + 6 \[Gamma] - 180 \[Gamma]^2 - 30 \[Gamma]^3 + 
           125 \[Gamma]^4)) + (a1 + a2)^2 (-47 - 47 \[Gamma] + 
        330 \[Gamma]^2 + 330 \[Gamma]^3 - 315 \[Gamma]^4 - 
        315 \[Gamma]^5 + 16 h^3 (-3 - 13 \[Gamma] + 20 \[Gamma]^3) + 
        h^2 (65 - 15 \[Gamma] - 598 \[Gamma]^2 + 42 \[Gamma]^3 + 
           565 \[Gamma]^4 + 5 \[Gamma]^5) + 
        h (-62 + 274 \[Gamma] + 340 \[Gamma]^2 - 556 \[Gamma]^3 - 
           310 \[Gamma]^4 + 250 \[Gamma]^5)) + (a1 - 
        a2)^2 (-1 + \[Gamma]) (h^2 (1 + \[Gamma])^2 (-1 + 
           5 \[Gamma]^2) + 
        2 h (-1 + \[Gamma]^2 (4 - 
              136 (1 - 4 \[Nu])) + \[Gamma]^3 (10 - 
              40 (1 - 4 \[Nu])) + \[Gamma] (-2 + 24 (1 - 4 \[Nu])) + 
           5 \[Gamma]^4 (1 + 24 (1 - 4 \[Nu])) + 
           40 (1 - 4 \[Nu])) - (1 + \[Gamma]) (1 + \[Gamma] - 
           5 \[Gamma]^2 (1 + 48 (1 - 4 \[Nu])) + 
           5 \[Gamma]^3 (-1 + 64 (1 - 4 \[Nu])) + 48 (1 - 4 \[Nu]) - 
           96 \[Gamma] (1 - 4 \[Nu]))))/(16 h^3 (1 + 
       h)^2 (-1 + \[Gamma]) (1 + \[Gamma])^2));


w2s3=-(((a1 - a2)^2 (a1 + 
        a2) (7 (1 + \[Gamma])^2 (-4 - 51 \[Gamma] + 20 \[Gamma]^2 + 
           99 \[Gamma]^3) - 
        h (1 + \[Gamma])^2 (150 - 203 \[Gamma] - 750 \[Gamma]^2 + 
           579 \[Gamma]^3) + 
        8 h^4 (-41 - 106 \[Gamma] + 44 \[Gamma]^2 + 162 \[Gamma]^3 + 
           5 \[Gamma]^4) + 
        h^2 (224 + 1397 \[Gamma] + 714 \[Gamma]^2 - 2528 \[Gamma]^3 - 
           2090 \[Gamma]^4 - 21 \[Gamma]^5) + 
        h^3 (306 - 55 \[Gamma] - 1886 \[Gamma]^2 - 396 \[Gamma]^3 + 
           1132 \[Gamma]^4 + 3 \[Gamma]^5)) + (a1 + 
        a2)^3 (-64 h^4 (-1 + \[Gamma] + 4 \[Gamma]^2) + 
        7 \[Gamma] (1 + \[Gamma])^2 (-17 + 33 \[Gamma]^2) + 
        h (-94 - 323 \[Gamma] + 202 \[Gamma]^2 + 868 \[Gamma]^3 + 
           244 \[Gamma]^4 - 193 \[Gamma]^5) + 
        h^3 (194 + 347 \[Gamma] - 538 \[Gamma]^2 - 700 \[Gamma]^3 - 
           8 \[Gamma]^4 + \[Gamma]^5) - 
        h^2 (60 - 303 \[Gamma] - 606 \[Gamma]^2 + 392 \[Gamma]^3 + 
           642 \[Gamma]^4 + 7 \[Gamma]^5)) + (1/(
     m1 + m2))(a1 - a2) (a1 + a2)^2 (m1 - m2) (94 + 47 \[Gamma] - 
        754 \[Gamma]^2 - 644 \[Gamma]^3 + 756 \[Gamma]^4 + 
        693 \[Gamma]^5 + 
        h (32 - 781 \[Gamma] - 666 \[Gamma]^2 + 1456 \[Gamma]^3 + 
           730 \[Gamma]^4 - 579 \[Gamma]^5) + 
        h^3 (36 + 421 \[Gamma] + 74 \[Gamma]^2 - 712 \[Gamma]^3 - 
           14 \[Gamma]^4 + 3 \[Gamma]^5) - 
        h^2 (314 + 119 \[Gamma] - 1506 \[Gamma]^2 - 44 \[Gamma]^3 + 
           1288 \[Gamma]^4 + 21 \[Gamma]^5)) + (1/(
     m1 + m2))(a1 - a2)^3 (m1 - 
        m2) ((1 + \[Gamma])^2 (30 - 79 \[Gamma] - 150 \[Gamma]^2 + 
           231 \[Gamma]^3) + 
        h^3 (128 + 95 \[Gamma] - 418 \[Gamma]^2 - 160 \[Gamma]^3 + 
           354 \[Gamma]^4 + \[Gamma]^5) - 
        h^2 (66 - 91 \[Gamma] - 486 \[Gamma]^2 + 148 \[Gamma]^3 + 
           484 \[Gamma]^4 + 7 \[Gamma]^5) - 
        h (68 + 119 \[Gamma] - 178 \[Gamma]^2 - 312 \[Gamma]^3 + 
           110 \[Gamma]^4 + 193 \[Gamma]^5)))/(8 h^4 (1 + 
       h)^3 (-1 + \[Gamma]) (1 + \[Gamma])^3));


w2s4=-(((-1 + h) ((1/(m1 + m2))
       4 (a1 - a2)^3 (a1 + a2) (m1 - 
          m2) (-1 + \[Gamma]) (-7 (1 + \[Gamma])^2 (-25 - 
             205 \[Gamma] + 121 \[Gamma]^2 + 429 \[Gamma]^3) + 
          4 h (1 + \[Gamma])^2 (181 - 305 \[Gamma] - 877 \[Gamma]^2 + 
             633 \[Gamma]^3) + 
          h^4 (1399 + 3945 \[Gamma] - 970 \[Gamma]^2 - 
             5486 \[Gamma]^3 - 237 \[Gamma]^4 + 5 \[Gamma]^5) - 
          4 h^3 (359 - 129 \[Gamma] - 2294 \[Gamma]^2 - 
             614 \[Gamma]^3 + 1199 \[Gamma]^4 + 7 \[Gamma]^5) + 
          2 h^2 (-519 - 3117 \[Gamma] - 1518 \[Gamma]^2 + 
             5630 \[Gamma]^3 + 4613 \[Gamma]^4 + 63 \[Gamma]^5)) + (
       1/(m1 + m2))
       4 (a1 - a2) (a1 + a2)^3 (m1 - 
          m2) (-1 + \[Gamma]) (-21 (1 + \[Gamma])^2 (-3 - 
             71 \[Gamma] + 11 \[Gamma]^2 + 143 \[Gamma]^3) + 
          h^4 (-921 + 561 \[Gamma] + 3294 \[Gamma]^2 + 
             58 \[Gamma]^3 - 21 \[Gamma]^4 + 5 \[Gamma]^5) - 
          4 h^3 (675 + 1383 \[Gamma] - 1518 \[Gamma]^2 - 
             2278 \[Gamma]^3 - 45 \[Gamma]^4 + 7 \[Gamma]^5) + 
          6 h^2 (131 - 847 \[Gamma] - 1650 \[Gamma]^2 + 
             706 \[Gamma]^3 + 1399 \[Gamma]^4 + 21 \[Gamma]^5) + 
          
          12 h (115 + 323 \[Gamma] - 342 \[Gamma]^2 - 
             1046 \[Gamma]^3 - 285 \[Gamma]^4 + 
             211 \[Gamma]^5)) + (a1 - 
          a2)^4 (-(1 + \[Gamma])^3 (331 - 1147 \[Gamma] - 
             1675 \[Gamma]^2 + 3003 \[Gamma]^3) + 
          2 h^2 (1 + \[Gamma])^2 (759 - 2232 \[Gamma] - 
             3702 \[Gamma]^2 + 6136 \[Gamma]^3 + 63 \[Gamma]^4) + 
          4 h (1 + \[Gamma])^2 (245 + 228 \[Gamma] - 790 \[Gamma]^2 - 
             356 \[Gamma]^3 + 633 \[Gamma]^4) + 
          32 h^5 (108 + 93 \[Gamma] - 342 \[Gamma]^2 - 
             160 \[Gamma]^3 + 278 \[Gamma]^4 + 3 \[Gamma]^5) + 
          h^4 (-1627 + 2698 \[Gamma] + 12283 \[Gamma]^2 - 
             4564 \[Gamma]^3 - 12709 \[Gamma]^4 - 182 \[Gamma]^5 + 
             5 \[Gamma]^6) - 
          4 h^3 (907 + 1730 \[Gamma] - 2095 \[Gamma]^2 - 
             4260 \[Gamma]^3 + 1021 \[Gamma]^4 + 2370 \[Gamma]^5 + 
             7 \[Gamma]^6)) + (a1 + 
          a2)^4 (192 h^5 (-11 - 5 \[Gamma] + 24 \[Gamma]^2) + 
          12 h (1 + \[Gamma])^2 (-89 + 476 \[Gamma] + 
             230 \[Gamma]^2 - 924 \[Gamma]^3 + 211 \[Gamma]^4) - 
          3 (1 + \[Gamma])^2 (121 - 994 \[Gamma]^2 + 
             1001 \[Gamma]^4) + 
          h^4 (-3675 - 10374 \[Gamma] + 5787 \[Gamma]^2 + 
             12716 \[Gamma]^3 + 187 \[Gamma]^4 - 38 \[Gamma]^5 + 
             5 \[Gamma]^6) - 
          4 h^3 (-501 + 1818 \[Gamma] + 4569 \[Gamma]^2 - 
             2132 \[Gamma]^3 - 4459 \[Gamma]^4 - 70 \[Gamma]^5 + 
             7 \[Gamma]^6) + 
          6 h^2 (269 + 1490 \[Gamma] - 741 \[Gamma]^2 - 
             3588 \[Gamma]^3 + 195 \[Gamma]^4 + 1842 \[Gamma]^5 + 
             21 \[Gamma]^6)) + 
       6 (a1 - a2)^2 (a1 + 
          a2)^2 (4 h (1 + \[Gamma])^2 (21 + 940 \[Gamma] - 
             290 \[Gamma]^2 - 1484 \[Gamma]^3 + 
             633 \[Gamma]^4) - (1 + \[Gamma])^2 (363 - 376 \[Gamma] - 
             2982 \[Gamma]^2 + 504 \[Gamma]^3 + 3003 \[Gamma]^4) + 
          16 h^5 (10 + 227 \[Gamma] + 74 \[Gamma]^2 - 
             376 \[Gamma]^3 - 14 \[Gamma]^4 + 3 \[Gamma]^5) + 
          h^4 (-3147 - 1598 \[Gamma] + 13995 \[Gamma]^2 + 
             1676 \[Gamma]^3 - 11045 \[Gamma]^4 - 270 \[Gamma]^5 + 
             5 \[Gamma]^6) - 
          4 h^3 (27 + 2414 \[Gamma] + 2005 \[Gamma]^2 - 
             4156 \[Gamma]^3 - 2551 \[Gamma]^4 + 1230 \[Gamma]^5 + 
             7 \[Gamma]^6) + 
          
          2 h^2 (1199 + 1174 \[Gamma] - 6623 \[Gamma]^2 - 
             6460 \[Gamma]^3 + 5969 \[Gamma]^4 + 5894 \[Gamma]^5 + 
             63 \[Gamma]^6))))/(96 h^5 (1 + h)^3 (-1 + 
       h^2) (-1 + \[Gamma]) (1 + \[Gamma])^3));


w3s0=-(1/(6 (-1 + \[Gamma]^2)^2))(-2 (-1 + 2 \[Gamma]^2)^3 + (
   9 (-1 + 8 \[Gamma]^2 - 17 \[Gamma]^4 + 10 \[Gamma]^6))/h - (1/(
   h^2))2 (-1 + \[Gamma]^2)^3 (((-1 + h^2) (1 - 
         2 \[Gamma]^2)^2 ((8 - 
            5 \[Gamma]^2) Sqrt[-1 + \[Gamma]^2] + (-9 \[Gamma] + 
            6 \[Gamma]^3) ArcCosh[\[Gamma]]))/((-1 + \[Gamma])^4 (1 + \
\[Gamma])^3) + (-((
        2 (-1 + h^2) \[Gamma] (25 + 
           14 \[Gamma]^2))/(-1 + \[Gamma])) + (
       h^2 (-5 + 60 \[Gamma]^2 - 120 \[Gamma]^4 + 
          64 \[Gamma]^6))/(-1 + \[Gamma]^2)^2 - (
       6 (-1 + h^2) (-3 - 12 \[Gamma]^2 + 
          4 \[Gamma]^4) ArcCosh[\[Gamma]])/((-1 + \[Gamma]) Sqrt[-1 + \
\[Gamma]^2]))/(-1 + \[Gamma]^2)));


w3s1=(1/(2 h^3 (-1 + h^2) (-1 + \[Gamma]^2)^3))(-1 + 
   h) ((a1 - a2) (m1 - m2) (-90 \[Gamma] + 94 \[Gamma]^3 + 
      84 \[Gamma]^5 - 88 \[Gamma]^7 + 16 Sqrt[-1 + \[Gamma]^2] - 
      74 \[Gamma]^2 Sqrt[-1 + \[Gamma]^2] + 
      104 \[Gamma]^4 Sqrt[-1 + \[Gamma]^2] - 
      40 \[Gamma]^6 Sqrt[-1 + \[Gamma]^2] + 
      h (27 - 26 \[Gamma] - 216 \[Gamma]^2 + 208 \[Gamma]^3 + 
         459 \[Gamma]^4 - 450 \[Gamma]^5 - 270 \[Gamma]^6 + 
         268 \[Gamma]^7) + 
      h^2 (119 \[Gamma] - 330 \[Gamma]^3 + 381 \[Gamma]^5 - 
         186 \[Gamma]^7 - 4 (7 + 4 Sqrt[-1 + \[Gamma]^2]) + 
         8 \[Gamma]^6 (34 + 5 Sqrt[-1 + \[Gamma]^2]) - 
         8 \[Gamma]^4 (57 + 
            13 Sqrt[-1 + \[Gamma]^2]) + \[Gamma]^2 (228 + 
            74 Sqrt[-1 + \[Gamma]^2])) + 
      6 (-1 + h^2) (3 \[Gamma] - 14 \[Gamma]^3 + 20 \[Gamma]^5 - 
         8 \[Gamma]^7 + 6 Sqrt[-1 + \[Gamma]^2] + 
         18 \[Gamma]^2 Sqrt[-1 + \[Gamma]^2] - 
         32 \[Gamma]^4 Sqrt[-1 + \[Gamma]^2] + 
         8 \[Gamma]^6 Sqrt[-1 + \[Gamma]^2]) ArcCosh[\[Gamma]]) + (a1 \
+ a2) (-2 (1 + \[Gamma]) (-41 - 59 \[Gamma]^2 + 56 \[Gamma]^4 + 
         44 \[Gamma]^6 + 16 \[Gamma] Sqrt[-1 + \[Gamma]^2] - 
         42 \[Gamma]^3 Sqrt[-1 + \[Gamma]^2] + 
         20 \[Gamma]^5 Sqrt[-1 + \[Gamma]^2]) + 
      2 h^3 (-27 - 92 \[Gamma]^6 + 8 Sqrt[-1 + \[Gamma]^2] + 
         2 \[Gamma]^4 (142 + 5 Sqrt[-1 + \[Gamma]^2]) + 
         2 \[Gamma] (-31 + 8 Sqrt[-1 + \[Gamma]^2]) + 
         2 \[Gamma]^5 (79 + 10 Sqrt[-1 + \[Gamma]^2]) - 
         2 \[Gamma]^3 (44 + 
            21 Sqrt[-1 + \[Gamma]^2]) - \[Gamma]^2 (173 + 
            21 Sqrt[-1 + \[Gamma]^2])) - 
      h^2 (1 + \[Gamma]) (109 - 39 \[Gamma]^2 - 36 \[Gamma]^4 + 
         186 \[Gamma]^6 - 
         8 \[Gamma]^5 (68 + 5 Sqrt[-1 + \[Gamma]^2]) - \[Gamma] (59 + 
            32 Sqrt[-1 + \[Gamma]^2]) + \[Gamma]^3 (383 + 
            84 Sqrt[-1 + \[Gamma]^2])) + 
      h (82 - 88 \[Gamma]^6 + 268 \[Gamma]^7 - 
         16 Sqrt[-1 + \[Gamma]^2] + \[Gamma] (101 - 
            32 Sqrt[-1 + \[Gamma]^2]) - 
         4 \[Gamma]^4 (28 + 5 Sqrt[-1 + \[Gamma]^2]) + 
         2 \[Gamma]^2 (59 + 
            21 Sqrt[-1 + \[Gamma]^2]) - \[Gamma]^5 (763 + 
            40 Sqrt[-1 + \[Gamma]^2]) + \[Gamma]^3 (394 + 
            84 Sqrt[-1 + \[Gamma]^2])) + 
      6 (-1 + h^2) (-2 \[Gamma] (1 + \[Gamma]) (3 \[Gamma] - 
            8 \[Gamma]^3 + 4 \[Gamma]^5 + 12 Sqrt[-1 + \[Gamma]^2] + 
            22 \[Gamma]^2 Sqrt[-1 + \[Gamma]^2] - 
            4 \[Gamma]^4 Sqrt[-1 + \[Gamma]^2]) - 
         h (1 + 2 \[Gamma]) (4 \[Gamma]^5 + 6 Sqrt[-1 + \[Gamma]^2] + 
            18 \[Gamma]^2 Sqrt[-1 + \[Gamma]^2] - 
            4 \[Gamma]^4 Sqrt[-1 + \[Gamma]^2] + 
            8 \[Gamma]^3 (-1 + Sqrt[-1 + \[Gamma]^2]) + 
            3 \[Gamma] (1 + 
               4 Sqrt[-1 + \[Gamma]^2]))) ArcCosh[\[Gamma]]));


w3s2=((-1 + h)^2 ((1/(m1 + m2))
     10 (a1 - a2) (a1 + a2) (m1 - 
        m2) (-1 + \[Gamma]) (48 (1 + \[Gamma]) (-21 - 23 \[Gamma]^2 + 
           14 \[Gamma]^4 + 30 \[Gamma]^6 + 
           8 \[Gamma] Sqrt[-1 + \[Gamma]^2] - 
           21 \[Gamma]^3 Sqrt[-1 + \[Gamma]^2] + 
           10 \[Gamma]^5 Sqrt[-1 + \[Gamma]^2]) + 
        2 h^2 (1 + \[Gamma]) (687 - 488 \[Gamma]^2 + 195 \[Gamma]^4 + 
           1182 \[Gamma]^6 - 
           16 \[Gamma] (25 + 12 Sqrt[-1 + \[Gamma]^2]) - 
           4 \[Gamma]^5 (937 + 60 Sqrt[-1 + \[Gamma]^2]) + 
           4 \[Gamma]^3 (643 + 126 Sqrt[-1 + \[Gamma]^2])) + 
        h^3 (605 + 2350 \[Gamma]^6 + 30 \[Gamma]^7 - 
           192 Sqrt[-1 + \[Gamma]^2] + \[Gamma] (1325 - 
              384 Sqrt[-1 + \[Gamma]^2]) + 
           72 \[Gamma]^3 (37 + 14 Sqrt[-1 + \[Gamma]^2]) + 
           24 \[Gamma]^2 (178 + 21 Sqrt[-1 + \[Gamma]^2]) - 
           15 \[Gamma]^5 (285 + 
              32 Sqrt[-1 + \[Gamma]^2]) - \[Gamma]^4 (6971 + 
              240 Sqrt[-1 + \[Gamma]^2])) + 
        h (1454 \[Gamma]^6 - 3722 \[Gamma]^7 - 
           24 \[Gamma]^2 (44 + 21 Sqrt[-1 + \[Gamma]^2]) - 
           16 \[Gamma]^3 (356 + 63 Sqrt[-1 + \[Gamma]^2]) + 
           3 (-337 + 64 Sqrt[-1 + \[Gamma]^2]) + 
           5 \[Gamma]^5 (2081 + 
              96 Sqrt[-1 + \[Gamma]^2]) + \[Gamma]^4 (613 + 
              240 Sqrt[-1 + \[Gamma]^2]) + \[Gamma] (-987 + 
              384 Sqrt[-1 + \[Gamma]^2])) - 
        72 (-1 + 
           h^2) (-2 \[Gamma] (1 + \[Gamma]) (3 \[Gamma] - 
              8 \[Gamma]^3 + 4 \[Gamma]^5 + 
              12 Sqrt[-1 + \[Gamma]^2] + 
              22 \[Gamma]^2 Sqrt[-1 + \[Gamma]^2] - 
              4 \[Gamma]^4 Sqrt[-1 + \[Gamma]^2]) - 
           h (1 + 2 \[Gamma]) (4 \[Gamma]^5 + 
              6 Sqrt[-1 + \[Gamma]^2] + 
              18 \[Gamma]^2 Sqrt[-1 + \[Gamma]^2] - 
              4 \[Gamma]^4 Sqrt[-1 + \[Gamma]^2] + 
              8 \[Gamma]^3 (-1 + Sqrt[-1 + \[Gamma]^2]) + 
              3 \[Gamma] (1 + 
                 4 Sqrt[-1 + \[Gamma]^2]))) ArcCosh[\[Gamma]]) + (a1 +
         a2)^2 (8 (1 + \[Gamma]) (-2559 \[Gamma] + 57 \[Gamma]^3 + 
           1608 \[Gamma]^5 + 894 \[Gamma]^7 - 
           80 Sqrt[-1 + \[Gamma]^2] + 
           530 \[Gamma]^2 Sqrt[-1 + \[Gamma]^2] - 
           780 \[Gamma]^4 Sqrt[-1 + \[Gamma]^2] + 
           300 \[Gamma]^6 Sqrt[-1 + \[Gamma]^2]) + 
        10 h^2 (-1 + \[Gamma]) (1065 + 1182 \[Gamma]^7 - 
           
           96 Sqrt[-1 + \[Gamma]^2] + \[Gamma] (561 - 
              384 Sqrt[-1 + \[Gamma]^2]) + 
           4 \[Gamma]^2 (-4 + 15 Sqrt[-1 + \[Gamma]^2]) - 
           2 \[Gamma]^6 (1637 + 120 Sqrt[-1 + \[Gamma]^2]) + 
           8 \[Gamma]^3 (611 + 
              126 Sqrt[-1 + \[Gamma]^2]) + \[Gamma]^4 (2177 + 
              384 Sqrt[-1 + \[Gamma]^2]) - \[Gamma]^5 (6679 + 
              480 Sqrt[-1 + \[Gamma]^2])) - 
        8 h^4 (5287 \[Gamma]^4 - 962 \[Gamma]^6 - 6 \[Gamma]^7 - 
           6 \[Gamma]^8 + 
           20 (-55 + 2 Sqrt[-1 + \[Gamma]^2]) - \[Gamma]^2 (3539 + 
              25 Sqrt[-1 + \[Gamma]^2]) + 
           7 \[Gamma] (-337 + 
              40 Sqrt[-1 + \[Gamma]^2]) + \[Gamma]^5 (4898 + 
              300 Sqrt[-1 + \[Gamma]^2]) - \[Gamma]^3 (2213 + 
              655 Sqrt[-1 + \[Gamma]^2])) + 
        h^3 (1 + \[Gamma]) (23050 \[Gamma]^6 + 
           246 \[Gamma]^7 + \[Gamma] (23929 - 
              3840 Sqrt[-1 + \[Gamma]^2]) + 
           25 \[Gamma]^4 (119 + 96 Sqrt[-1 + \[Gamma]^2]) - 
           40 \[Gamma]^2 (177 + 116 Sqrt[-1 + \[Gamma]^2]) + 
           5 (2547 + 256 Sqrt[-1 + \[Gamma]^2]) + 
           8 \[Gamma]^3 (4531 + 1260 Sqrt[-1 + \[Gamma]^2]) - 
           3 \[Gamma]^5 (30701 + 1600 Sqrt[-1 + \[Gamma]^2])) + 
        h (1 + \[Gamma]) (33010 \[Gamma]^6 - 18706 \[Gamma]^7 + 
           40 \[Gamma]^2 (9 + 116 Sqrt[-1 + \[Gamma]^2]) - 
           5 (2145 + 256 Sqrt[-1 + \[Gamma]^2]) - 
           24 \[Gamma]^3 (-23 + 420 Sqrt[-1 + \[Gamma]^2]) - 
           5 \[Gamma]^4 (4433 + 
              480 Sqrt[-1 + \[Gamma]^2]) + \[Gamma] (-30219 + 
              3840 Sqrt[-1 + \[Gamma]^2]) + \[Gamma]^5 (47893 + 
              4800 Sqrt[-1 + \[Gamma]^2])) - 
        120 (-1 + h^2) (-24 \[Gamma]^8 - 
           9 (3 + 6 h + 5 h^2) Sqrt[-1 + \[Gamma]^2] + 
           24 \[Gamma]^7 (-1 - 2 h + Sqrt[-1 + \[Gamma]^2]) + 
           12 \[Gamma]^5 (5 - 17 Sqrt[-1 + \[Gamma]^2] + 
              h^2 Sqrt[-1 + \[Gamma]^2] + 
              h (10 - 8 Sqrt[-1 + \[Gamma]^2])) + 
           12 \[Gamma]^6 (5 - 2 h^2 + 2 Sqrt[-1 + \[Gamma]^2] + 
              h (-2 + 4 Sqrt[-1 + \[Gamma]^2])) - 
           3 \[Gamma] (-2 + 9 Sqrt[-1 + \[Gamma]^2] + 
              h^2 (1 + 51 Sqrt[-1 + \[Gamma]^2]) + 
              h (-4 + 66 Sqrt[-1 + \[Gamma]^2])) - 
           3 \[Gamma]^2 (-2 + 63 Sqrt[-1 + \[Gamma]^2] + 
              2 h (4 + 63 Sqrt[-1 + \[Gamma]^2]) + 
              h^2 (7 + 81 Sqrt[-1 + \[Gamma]^2])) - 
           2 \[Gamma]^4 (20 + 102 Sqrt[-1 + \[Gamma]^2] + 
              h^2 (-25 + 54 Sqrt[-1 + \[Gamma]^2]) + 
              h (-26 + 204 Sqrt[-1 + \[Gamma]^2])) - \[Gamma]^3 (40 + 
              189 Sqrt[-1 + \[Gamma]^2] + 
              h^2 (-2 + 255 Sqrt[-1 + \[Gamma]^2]) + 
              h (80 + 
                 498 Sqrt[-1 + \[Gamma]^2]))) ArcCosh[\[Gamma]]) + \
(a1 - a2)^2 ((-1 + \[Gamma]) (24 h^4 \[Gamma] (1 + \[Gamma])^2 (87 + 
              86 \[Gamma]^2 + 2 \[Gamma]^4) + 
           3 h^3 (1 + \[Gamma])^2 (-5 + 1397 \[Gamma] + 
              35 \[Gamma]^2 + 1341 \[Gamma]^3 - 50 \[Gamma]^4 + 
              82 \[Gamma]^5) - 
           h (1 + \[Gamma]) (15 + \[Gamma]^5 (96 - 
                 37360 (1 - 4 \[Nu])) + \[Gamma] (4176 - 
                 3720 (1 - 4 \[Nu])) - 
              24 \[Gamma]^2 (-169 + 465 (1 - 4 \[Nu])) + 
              8 \[Gamma]^3 (516 + 
                 3205 (1 - 4 \[Nu])) + \[Gamma]^4 (4383 + 
                 5980 (1 - 4 \[Nu])) + 
              2 \[Gamma]^6 (-27 + 9380 (1 - 4 \[Nu])) + 
              1860 (1 - 4 \[Nu])) + 
           24 (-\[Gamma]^3 (173 + 110 (1 - 4 \[Nu])) - 
              2 \[Gamma]^5 (44 + 195 (1 - 4 \[Nu])) + \[Gamma] (-87 + 
                 200 (1 - 4 \[Nu])) + \[Gamma]^7 (-2 + 
                 300 (1 - 4 \[Nu])) + 
              4 \[Gamma]^6 (-1 + 
                 25 Sqrt[-1 + \[Gamma]^2] (1 - 4 \[Nu])) - 
              4 \[Gamma]^4 (43 + 
                 65 Sqrt[-1 + \[Gamma]^2] (1 - 
                    4 \[Nu])) + \[Gamma]^2 (-174 + 
                 185 Sqrt[-1 + \[Gamma]^2] (1 - 4 \[Nu])) - 
              40 Sqrt[-1 + \[Gamma]^2] (1 - 4 \[Nu])) + 
           10 h^2 (-3 + 6 \[Gamma]^7 (5 + 192 (1 - 4 \[Nu])) + 
              8 \[Gamma]^3 (3 + 233 (1 - 4 \[Nu])) - \[Gamma] (3 + 
                 680 (1 - 4 \[Nu])) - 
              3 \[Gamma]^5 (17 + 
                 736 (1 - 4 \[Nu])) + \[Gamma]^4 (-51 + 
                 624 (5 + Sqrt[-1 + \[Gamma]^2]) (1 - 4 \[Nu])) - 
              2 \[Gamma]^6 (-15 + 
                 8 (118 + 15 Sqrt[-1 + \[Gamma]^2]) (1 - 4 \[Nu])) - 
              12 \[Gamma]^2 (-2 + (130 + 
                    37 Sqrt[-1 + \[Gamma]^2]) (1 - 4 \[Nu])) + 
              8 (25 + 12 Sqrt[-1 + \[Gamma]^2]) (1 - 4 \[Nu]))) - 
        360 (-1 + 
           h^2) (2 h Sqrt[-1 + \[Gamma]^2] (1 + \[Gamma] + 
              7 \[Gamma]^2 + 7 \[Gamma]^3 + 4 \[Gamma]^4 + 
              4 \[Gamma]^5) + 
           h^2 Sqrt[-1 + \[Gamma]^2] (1 + \[Gamma] + 7 \[Gamma]^2 + 
              7 \[Gamma]^3 + 4 \[Gamma]^4 + 4 \[Gamma]^5) + 
           
           Sqrt[-1 + \[Gamma]^2] (1 - 
              6 (1 - 4 \[Nu])) + \[Gamma]^2 (7 Sqrt[-1 + \[Gamma]^2] \
+ (3 - 18 Sqrt[-1 + \[Gamma]^2]) (1 - 
                 4 \[Nu])) + \[Gamma] (Sqrt[-1 + \[Gamma]^2] + (-3 + 
                 6 Sqrt[-1 + \[Gamma]^2]) (1 - 4 \[Nu])) - 
           4 \[Gamma]^5 (-Sqrt[-1 + \[Gamma]^2] + (5 + 
                 8 Sqrt[-1 + \[Gamma]^2]) (1 - 
                 4 \[Nu])) + \[Gamma]^3 (7 Sqrt[-1 + \[Gamma]^2] + 
              2 (7 + 9 Sqrt[-1 + \[Gamma]^2]) (1 - 4 \[Nu])) + 
           2 \[Gamma]^4 (2 Sqrt[-1 + \[Gamma]^2] + (-7 + 
                 16 Sqrt[-1 + \[Gamma]^2]) (1 - 4 \[Nu])) - 
           8 \[Gamma]^8 (1 - 4 \[Nu]) + 
           4 \[Gamma]^6 (5 - 2 Sqrt[-1 + \[Gamma]^2]) (1 - 4 \[Nu]) + 
           8 \[Gamma]^7 (1 + Sqrt[-1 + \[Gamma]^2]) (1 - 
              4 \[Nu])) ArcCosh[\[Gamma]])))/(80 h^4 (-1 + 
     h^2)^2 (-1 + \[Gamma]^2)^3);


w4s0=(1/(-1 + \[Gamma]^2))(-((9 (1 - 5 \[Gamma]^2)^2)/(8 h^2)) - 
  2 (-1 + 2 \[Gamma]^2) (-(1/2) + 9 \[Gamma]^2 + (
     3 (-1 + h) (-1 + 2 \[Gamma]^2) (-1 + 5 \[Gamma]^2))/(
     2 h (-1 + \[Gamma]^2)) + ((1 - 2 \[Gamma]^2)^2 \[Nu] (-(16/3) + (
        2 \[Gamma]^2)/(-1 + \[Gamma]^2) + (
        4 (-3 + 2 \[Gamma]^2) ArcSinh[Sqrt[-1 + \[Gamma]]/Sqrt[
          2]])/((1 - 1/\[Gamma]^2)^(3/2) \[Gamma]^2)))/(
     h^2 Sqrt[-1 + \[Gamma]^2]) - (
     2 \[Nu] (2/3 \[Gamma] (25 + 14 \[Gamma]^2) + (
        4 (-3 - 12 \[Gamma]^2 + 4 \[Gamma]^4) ArcSinh[
          Sqrt[-1 + \[Gamma]]/Sqrt[2]])/Sqrt[-1 + \[Gamma]^2]))/
     h^2) + (1/(
  2304 h^5))(-1 + \[Gamma]^2)^2 (64 \[Nu] ((-102 + 2681 \[Gamma] - 
         6210 \[Gamma]^2 + 10052 \[Gamma]^3 - 9366 \[Gamma]^4 - 
         8491 \[Gamma]^5 + 15018 \[Gamma]^6 + 702 \[Gamma]^7 - 
         4140 \[Gamma]^8)/(-1 + \[Gamma]^2)^(7/2) - (
        3 \[Gamma] (-3 + 2 \[Gamma]^2) (96 - 93 \[Gamma] - 
           768 \[Gamma]^2 + 432 \[Gamma]^3 + 1632 \[Gamma]^4 - 
           705 \[Gamma]^5 - 960 \[Gamma]^6 + 
           350 \[Gamma]^7) ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^4 + (
        12 \[Gamma]^2 (-3 + 2 \[Gamma]^2) (-1 + 2 \[Gamma]^2) (11 - 
           30 \[Gamma]^2 + 35 \[Gamma]^4) ArcSinh[Sqrt[-1 + \[Gamma]]/
          Sqrt[2]])/(-1 + \[Gamma]^2)^4 + (
        6 (124 - 295 \[Gamma] - 508 \[Gamma]^2 + 1200 \[Gamma]^3 + 
           216 \[Gamma]^4 - 755 \[Gamma]^5 - 240 \[Gamma]^6 + 
           210 \[Gamma]^7) Log[(1 + \[Gamma])/2])/(-1 + \[Gamma]^2)^(
        5/2) + \[Nu] (-(1/((-1 + \[Gamma]^2)^(
            7/2)))(-1 + \[Gamma]) (-947 - 3177 \[Gamma] + 
               14910 \[Gamma]^2 - 26710 \[Gamma]^3 + 
               18929 \[Gamma]^4 + 21667 \[Gamma]^5 - 
               30840 \[Gamma]^6 - 2040 \[Gamma]^7 + 7596 \[Gamma]^8 + 
               420 \[Gamma]^9) - (
           1/((-1 + \[Gamma])^3 (1 + \[Gamma])^4))
           3 \[Gamma] (-609 + 525 \[Gamma] + 5170 \[Gamma]^2 - 
              2786 \[Gamma]^3 - 13253 \[Gamma]^4 + 5569 \[Gamma]^5 + 
              12688 \[Gamma]^6 - 4520 \[Gamma]^7 - 3980 \[Gamma]^8 + 
              1260 \[Gamma]^9) ArcCosh[\[Gamma]] + (
           12 \[Gamma] (-3 + 2 \[Gamma]^2) (-1 + 2 \[Gamma]^2) (11 - 
              30 \[Gamma]^2 + 35 \[Gamma]^4) ArcSinh[
             Sqrt[-1 + \[Gamma]]/Sqrt[
             2]])/((-1 + \[Gamma])^2 (1 + \[Gamma])^4) + (
           6 (-1 + \[Gamma]) (253 - 661 \[Gamma] - 952 \[Gamma]^2 + 
              2632 \[Gamma]^3 + 189 \[Gamma]^4 - 1725 \[Gamma]^5 - 
              290 \[Gamma]^6 + 490 \[Gamma]^7) Log[(1 + \[Gamma])/
             2])/(-1 + \[Gamma]^2)^(5/2))) + 
     4 \[Nu]^2 ((
        1/(\[Gamma]^9 (-1 + \[Gamma]^2)^3))(210 + 210 \[Gamma] - 
          1065 \[Gamma]^2 - 1065 \[Gamma]^3 + 4285 \[Gamma]^4 + 
          4285 \[Gamma]^5 - 15477 \[Gamma]^6 - 15477 \[Gamma]^7 + 
          50137 \[Gamma]^8 + 84977 \[Gamma]^9 - 429779 \[Gamma]^10 + 
          566017 \[Gamma]^11 - 196973 \[Gamma]^12 - 
          308481 \[Gamma]^13 + 425825 \[Gamma]^14 - 
          144943 \[Gamma]^15 - 138495 \[Gamma]^16 + 
          138105 \[Gamma]^17 + 65760 \[Gamma]^18 - 
          101700 \[Gamma]^19 - 11340 \[Gamma]^20 + 
          22680 \[Gamma]^21) + (1/((-1 + \[Gamma]^2)^(7/2)))
        48 \[Gamma] (-477 + 5139 \[Gamma] - 13398 \[Gamma]^2 + 
           7182 \[Gamma]^3 + 9711 \[Gamma]^4 - 7105 \[Gamma]^5 - 
           1968 \[Gamma]^6 - 188 \[Gamma]^7 + 1060 \[Gamma]^8 + 
           140 \[Gamma]^9) ArcCosh[\[Gamma]] - (
        72 \[Gamma]^2 (3 - 2 \[Gamma]^2)^2 (11 - 30 \[Gamma]^2 + 
           35 \[Gamma]^4) ArcCosh[\[Gamma]]^2)/((-1 + \[Gamma])^4 (1 \
+ \[Gamma])^3) - (
        48 \[Gamma] (-1447 + 12629 \[Gamma]^2 - 3870 \[Gamma]^4 + 
           6594 \[Gamma]^6 - 3555 \[Gamma]^8 + 
           945 \[Gamma]^10) Log[\[Gamma]])/((-1 + \[Gamma])^3 (1 + \
\[Gamma])^2) + (1/((-1 + \[Gamma])^3 (1 + \[Gamma])^2))
        24 (-1444 - 2845 \[Gamma] + 15092 \[Gamma]^2 + 
           20791 \[Gamma]^3 + 7052 \[Gamma]^4 - 7962 \[Gamma]^5 + 
           6972 \[Gamma]^6 + 16022 \[Gamma]^7 - 280 \[Gamma]^8 - 
           10665 \[Gamma]^9 + 2835 \[Gamma]^11 + 
           60 \[Gamma] Sqrt[-1 + \[Gamma]^2] (3 + 88 \[Gamma]^2 - 
              81 \[Gamma]^4 + 14 \[Gamma]^6) ArcCosh[\[Gamma]]) Log[(
          1 + \[Gamma])/2] - (
        288 (-37 - 390 \[Gamma]^2 + 35 \[Gamma]^4) Log[(1 + \[Gamma])/
          2]^2)/(-1 + \[Gamma]) + (
        72 (139 + 844 \[Gamma]^2 + 450 \[Gamma]^4 - 660 \[Gamma]^6 + 
           315 \[Gamma]^8) PolyLog[2, (1 - \[Gamma])/(
          1 + \[Gamma])])/(-1 + \[Gamma]) + (
        36 (395 - 608 \[Gamma] + 2764 \[Gamma]^2 - 480 \[Gamma]^3 + 
           450 \[Gamma]^4 - 660 \[Gamma]^6 + 315 \[Gamma]^8) PolyLog[
          2, (-1 + \[Gamma])/(1 + \[Gamma])])/(-1 + \[Gamma])) + 
     8 h^2 ((630 (1 - 18 \[Gamma]^2 + 
           33 \[Gamma]^4))/(-1 + \[Gamma]^2)^2 + 
        2 \[Nu] ((
           24 \[Pi]^2 (-12 + 64 \[Gamma] - 65 \[Gamma]^2 - 
              5 \[Gamma]^3 + 25 \[Gamma]^4 + 25 \[Gamma]^5))/(
           1 + \[Gamma]) + (
           1/(\[Gamma]^7 (-1 + \[Gamma]^2)^3))(45 - 207 \[Gamma]^2 + 
             1471 \[Gamma]^4 - 13349 \[Gamma]^6 + 38135 \[Gamma]^7 - 
             64424 \[Gamma]^8 + 32177 \[Gamma]^9 + 
             15056 \[Gamma]^10 + 25145 \[Gamma]^11 - 
             27952 \[Gamma]^12 - 33249 \[Gamma]^13 + 
             35360 \[Gamma]^14 - 4320 \[Gamma]^15 - 
             3600 \[Gamma]^16) + (1/((-1 + \[Gamma]^2)^(7/2)))
           12 \[Gamma] (-3 + 2 \[Gamma]^2) (1151 - 3504 \[Gamma] + 
              3148 \[Gamma]^2 - 576 \[Gamma]^3 + 339 \[Gamma]^4 - 
              720 \[Gamma]^5 + 210 \[Gamma]^6) ArcCosh[\[Gamma]] + (
           
           18 \[Gamma]^2 (3 - 2 \[Gamma]^2)^2 (11 - 30 \[Gamma]^2 + 
              35 \[Gamma]^4) ArcCosh[\[Gamma]]^2)/(-1 + \[Gamma]^2)^4 \
- (126 (169 + 380 \[Gamma]^2) EllipticE[(-1 + \[Gamma])/(
             1 + \[Gamma])]^2)/((-1 + \[Gamma])^2 (1 + \[Gamma])) + (
           36 (1183 + 2929 \[Gamma] + 2660 \[Gamma]^2 + 
              1200 \[Gamma]^3) EllipticE[(-1 + \[Gamma])/(
             1 + \[Gamma])] EllipticK[(-1 + \[Gamma])/(
             1 + \[Gamma])])/(-1 + \[Gamma]^2)^2 - (
           36 (834 + 2095 \[Gamma] + 
              1200 \[Gamma]^2) EllipticK[(-1 + \[Gamma])/(
             1 + \[Gamma])]^2)/(-1 + \[Gamma]^2)^2 - (
           96 \[Gamma] (-852 - 283 \[Gamma]^2 - 140 \[Gamma]^4 + 
              75 \[Gamma]^6) Log[\[Gamma]])/(-1 + \[Gamma]^2)^2 + 
           12 (-((1759 + 6744 \[Gamma] + 3692 \[Gamma]^2 + 
                2044 \[Gamma]^3 + 2787 \[Gamma]^4 + 1112 \[Gamma]^5 + 
                210 \[Gamma]^6 - 
                300 \[Gamma]^7)/(-1 + \[Gamma]^2)^2) - (
              3 \[Gamma] (63 + 768 \[Gamma]^2 - 645 \[Gamma]^4 + 
                 70 \[Gamma]^6) ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^(
              5/2)) Log[(1 + \[Gamma])/2] - (
           
           288 (8 + 19 \[Gamma] + 60 \[Gamma]^2 + 15 \[Gamma]^3) Log[(
             1 + \[Gamma])/2]^2)/(-1 + \[Gamma]^2) + 
           12 Log[1/
              2 (-1 + \[Gamma])] ((-1151 + 3336 \[Gamma] - 
               3148 \[Gamma]^2 + 912 \[Gamma]^3 - 339 \[Gamma]^4 + 
               552 \[Gamma]^5 - 
               210 \[Gamma]^6)/(-1 + \[Gamma]^2)^2 - (
              3 \[Gamma] (-3 + 2 \[Gamma]^2) (11 - 30 \[Gamma]^2 + 
                 35 \[Gamma]^4) ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^(
              5/2) + (
              6 (-5 + 76 \[Gamma] - 150 \[Gamma]^2 + 60 \[Gamma]^3 + 
                 35 \[Gamma]^4) Log[(1 + \[Gamma])/
                2])/(-1 + \[Gamma]^2)) + (
           576 \[Gamma] Sqrt[-1 + \[Gamma]^2] (-3 + 
              2 \[Gamma]^2) (4 - 15 \[Gamma] + 15 \[Gamma]^2) PolyLog[
             2, Sqrt[(-1 + \[Gamma])/(
             1 + \[Gamma])]])/((-1 + \[Gamma])^2 (1 + \[Gamma])^3) + (
           144 (-20 - 111 \[Gamma]^2 - 30 \[Gamma]^4 + 
              25 \[Gamma]^6) PolyLog[2, (1 - \[Gamma])/(
             1 + \[Gamma])])/(-1 + \[Gamma]^2) + (
           1/((-1 + \[Gamma])^2))
           72 (12 + 52 \[Gamma] + \[Gamma]^2 - 70 \[Gamma]^3 - 
              20 \[Gamma]^4 + 50 \[Gamma]^5 - 25 \[Gamma]^6 - (
              
              2 \[Gamma] Sqrt[-1 + \[Gamma]^2] (-3 + 
                 2 \[Gamma]^2) (4 - 15 \[Gamma] + 
                 15 \[Gamma]^2))/(1 + \[Gamma])^3) PolyLog[
             2, (-1 + \[Gamma])/(1 + \[Gamma])]))));


w4s1=1/(m1+m2) (a1-a2) (m1-m2) (1/(-1+\[Gamma]^2)^3 (-((8 ((38135 h)/192+(15 h)/(64 \[Gamma]^7)-(69 h)/(64 \[Gamma]^5)+(1471 h)/(192 \[Gamma]^3)-(13349 h)/(192 \[Gamma])-(8053 h \[Gamma])/24+(32177 h \[Gamma]^2)/192+(941 h \[Gamma]^3)/12+(25145 h \[Gamma]^4)/192-(1747 h \[Gamma]^5)/12-(11083 h \[Gamma]^6)/64+(1105 h \[Gamma]^7)/6-(45 h \[Gamma]^8)/2-(75 h \[Gamma]^9)/4))/(3 h^4))-(8 (-((38135 h)/192)-(15 h)/(64 \[Gamma]^7)+(69 h)/(64 \[Gamma]^5)-(1471 h)/(192 \[Gamma]^3)+(13349 h)/(192 \[Gamma])+(8053 h \[Gamma])/24-(32177 h \[Gamma]^2)/192-(941 h \[Gamma]^3)/12-(25145 h \[Gamma]^4)/192+(1747 h \[Gamma]^5)/12+(11083 h \[Gamma]^6)/64-(1105 h \[Gamma]^7)/6+(45 h \[Gamma]^8)/2+(75 h \[Gamma]^9)/4))/(3 h^5)+\[Pi]^2 (-((8 (-((3 h)/2)+(19 h \[Gamma])/2-(105 h \[Gamma]^2)/8-(23 h \[Gamma]^3)/2+(69 h \[Gamma]^4)/2-(11 h \[Gamma]^5)/2-(107 h \[Gamma]^6)/4+(15 h \[Gamma]^7)/2+10 h \[Gamma]^8-(25 h \[Gamma]^10)/8))/(3 h^5))-(8 ((3 h)/2-(19 h \[Gamma])/2+(105 h \[Gamma]^2)/8+(23 h \[Gamma]^3)/2-(69 h \[Gamma]^4)/2+(11 h \[Gamma]^5)/2+(107 h \[Gamma]^6)/4-(15 h \[Gamma]^7)/2-10 h \[Gamma]^8+(25 h \[Gamma]^10)/8))/(3 h^4))+(-(1/(3 h^7))8 (-((84977 h)/768)-(35 h)/(128 \[Gamma]^9)-(35 h)/(128 \[Gamma]^8)+(355 h)/(256 \[Gamma]^7)+(355 h)/(256 \[Gamma]^6)-(4285 h)/(768 \[Gamma]^5)-(4285 h)/(768 \[Gamma]^4)+(5159 h)/(256 \[Gamma]^3)+(5159 h)/(256 \[Gamma]^2)-(50137 h)/(768 \[Gamma])+(429779 h \[Gamma])/768-(566017 h \[Gamma]^2)/768+(196973 h \[Gamma]^3)/768+(102827 h \[Gamma]^4)/256-(425825 h \[Gamma]^5)/768+(144943 h \[Gamma]^6)/768+(46165 h \[Gamma]^7)/256-(46035 h \[Gamma]^8)/256-(685 h \[Gamma]^9)/8+(8475 h \[Gamma]^10)/64+(945 h \[Gamma]^11)/64-(945 h \[Gamma]^12)/32)-1/(3 h^6) 8 ((84977 h)/768+(35 h)/(128 \[Gamma]^9)+(35 h)/(128 \[Gamma]^8)-(355 h)/(256 \[Gamma]^7)-(355 h)/(256 \[Gamma]^6)+(4285 h)/(768 \[Gamma]^5)+(4285 h)/(768 \[Gamma]^4)-(5159 h)/(256 \[Gamma]^3)-(5159 h)/(256 \[Gamma]^2)+(50137 h)/(768 \[Gamma])-(429779 h \[Gamma])/768+(566017 h \[Gamma]^2)/768-(196973 h \[Gamma]^3)/768-(102827 h \[Gamma]^4)/256+(425825 h \[Gamma]^5)/768-(144943 h \[Gamma]^6)/768-(46165 h \[Gamma]^7)/256+(46035 h \[Gamma]^8)/256+(685 h \[Gamma]^9)/8-(8475 h \[Gamma]^10)/64-(945 h \[Gamma]^11)/64+(945 h \[Gamma]^12)/32)) \[Nu]-1/(3 h^6) 8 (-1+\[Gamma])^2 (-(69615/4096)-315/(1024 \[Gamma]^10)-315/(1024 \[Gamma]^9)+2905/(4096 \[Gamma]^8)+2905/(4096 \[Gamma]^7)-195/(4096 \[Gamma]^6)-195/(4096 \[Gamma]^5)-6089/(4096 \[Gamma]^4)-6089/(4096 \[Gamma]^3)+13547/(4096 \[Gamma]^2)+13547/(4096 \[Gamma])+(335783 \[Gamma])/12288-(1265365 \[Gamma]^2)/12288+(629347 \[Gamma]^3)/4096+(983433 \[Gamma]^4)/4096-(2153365 \[Gamma]^5)/4096-(5505859 \[Gamma]^6)/12288+(4098163 \[Gamma]^7)/4096+(491077 \[Gamma]^8)/1024-(1061415 \[Gamma]^9)/1024-(268275 \[Gamma]^10)/1024+(1112475 \[Gamma]^11)/2048+(118125 \[Gamma]^12)/2048-(118125 \[Gamma]^13)/1024) \[Nu]^2)+((-((8 (-((297 h \[Gamma]^2)/32)+(603 h \[Gamma]^4)/16-(2157 h \[Gamma]^6)/32+(405 h \[Gamma]^8)/8-(105 h \[Gamma]^10)/8))/(3 h^6))-(8 ((297 h \[Gamma]^2)/32-(603 h \[Gamma]^4)/16+(2157 h \[Gamma]^6)/32-(405 h \[Gamma]^8)/8+(105 h \[Gamma]^10)/8))/(3 h^7)) \[Nu] ArcCosh[\[Gamma]]^2)/((-1+\[Gamma])^4 (1+\[Gamma])^3)+1/(-1+\[Gamma]^2)^4 (-((8 (459/8-(1223 \[Gamma])/8-(1257 \[Gamma]^2)/2+(1885 \[Gamma]^3)/2+(8373 \[Gamma]^4)/4-(9183 \[Gamma]^5)/4-(5445 \[Gamma]^6)/2+(5129 \[Gamma]^7)/2+(9699 \[Gamma]^8)/8-(8563 \[Gamma]^9)/8))/(3 h^4))-(8 (-36+(2029 \[Gamma])/16+384 \[Gamma]^2-(5287 \[Gamma]^3)/8-1266 \[Gamma]^4+(5499 \[Gamma]^5)/4+1656 \[Gamma]^6-(11237 \[Gamma]^7)/8-744 \[Gamma]^8+(9119 \[Gamma]^9)/16))/(3 h^3)+(-((8 (-(315/16)+(849 \[Gamma]^2)/4-(5685 \[Gamma]^4)/8+(3717 \[Gamma]^6)/4-(6627 \[Gamma]^8)/16))/(3 h^4))-(8 (315/16-(849 \[Gamma]^2)/4+(5685 \[Gamma]^4)/8-(3717 \[Gamma]^6)/4+(6627 \[Gamma]^8)/16))/(3 h^3))/\[Nu]-(8 (-36+263 \[Gamma]+181 \[Gamma]^2-1444 \[Gamma]^3-308 \[Gamma]^4+3093 \[Gamma]^5-21 \[Gamma]^6-3140 \[Gamma]^7+644 \[Gamma]^8+1252 \[Gamma]^9-484 \[Gamma]^10) \[Nu])/(3 h^4)+(-((8 (-18 \[Gamma]+120 \[Gamma]^3-288 \[Gamma]^5+288 \[Gamma]^7-96 \[Gamma]^9))/(3 h^4))-(8 (18 \[Gamma]-120 \[Gamma]^3+288 \[Gamma]^5-288 \[Gamma]^7+96 \[Gamma]^9))/(3 h^3)-(8 (18 h \[Gamma]-(213 h \[Gamma]^2)/16-156 h \[Gamma]^3+(563 h \[Gamma]^4)/8+402 h \[Gamma]^5-(2201 h \[Gamma]^6)/16-384 h \[Gamma]^7+(415 h \[Gamma]^8)/4+120 h \[Gamma]^9-(105 h \[Gamma]^10)/4))/(3 h^6)-(8 (-18 h \[Gamma]+(213 h \[Gamma]^2)/16+156 h \[Gamma]^3-(563 h \[Gamma]^4)/8-402 h \[Gamma]^5+(2201 h \[Gamma]^6)/16+384 h \[Gamma]^7-(415 h \[Gamma]^8)/4-120 h \[Gamma]^9+(105 h \[Gamma]^10)/4))/(3 h^7)-(8 (36 \[Gamma]-36 \[Gamma]^2-240 \[Gamma]^3+240 \[Gamma]^4+576 \[Gamma]^5-576 \[Gamma]^6-576 \[Gamma]^7+576 \[Gamma]^8+192 \[Gamma]^9-192 \[Gamma]^10) \[Nu])/(3 h^4)) ArcCosh[\[Gamma]]+(-((8 (-((297 h \[Gamma]^2)/32)+(603 h \[Gamma]^4)/16-(2157 h \[Gamma]^6)/32+(405 h \[Gamma]^8)/8-(105 h \[Gamma]^10)/8))/(3 h^5))-(8 ((297 h \[Gamma]^2)/32-(603 h \[Gamma]^4)/16+(2157 h \[Gamma]^6)/32-(405 h \[Gamma]^8)/8+(105 h \[Gamma]^10)/8))/(3 h^4)) ArcCosh[\[Gamma]]^2+Sqrt[-1+\[Gamma]^2] (-((8 (-16+106 \[Gamma]^2-252 \[Gamma]^4+248 \[Gamma]^6-80 \[Gamma]^8))/(3 h^3))-(8 (16-106 \[Gamma]^2+252 \[Gamma]^4-248 \[Gamma]^6+80 \[Gamma]^8))/(3 h^4)-(8 (-32+32 \[Gamma]+212 \[Gamma]^2-212 \[Gamma]^3-504 \[Gamma]^4+504 \[Gamma]^5+496 \[Gamma]^6-496 \[Gamma]^7-160 \[Gamma]^8+160 \[Gamma]^9) \[Nu])/(3 h^4)+(-((8 (36+36 \[Gamma]^2-408 \[Gamma]^4+432 \[Gamma]^6-96 \[Gamma]^8))/(3 h^3))-(8 (-36-36 \[Gamma]^2+408 \[Gamma]^4-432 \[Gamma]^6+96 \[Gamma]^8))/(3 h^4)-(8 (72-72 \[Gamma]+72 \[Gamma]^2-72 \[Gamma]^3-816 \[Gamma]^4+816 \[Gamma]^5+864 \[Gamma]^6-864 \[Gamma]^7-192 \[Gamma]^8+192 \[Gamma]^9) \[Nu])/(3 h^4)) ArcCosh[\[Gamma]]))+(1+\[Gamma])^2 Sqrt[-1+\[Gamma]^2] (-((8 ((45 h \[Gamma])/(8 (-1+\[Gamma]^2)^4)-(45 h \[Gamma]^2)/(8 (-1+\[Gamma]^2)^4)+(165 h \[Gamma]^3)/(-1+\[Gamma]^2)^4-(165 h \[Gamma]^4)/(-1+\[Gamma]^2)^4-(1215 h \[Gamma]^5)/(8 (-1+\[Gamma]^2)^4)+(1215 h \[Gamma]^6)/(8 (-1+\[Gamma]^2)^4)+(105 h \[Gamma]^7)/(4 (-1+\[Gamma]^2)^4)-(105 h \[Gamma]^8)/(4 (-1+\[Gamma]^2)^4)))/(3 h^7))-(8 (-((45 h \[Gamma])/(8 (-1+\[Gamma]^2)^4))+(45 h \[Gamma]^2)/(8 (-1+\[Gamma]^2)^4)-(165 h \[Gamma]^3)/(-1+\[Gamma]^2)^4+(165 h \[Gamma]^4)/(-1+\[Gamma]^2)^4+(1215 h \[Gamma]^5)/(8 (-1+\[Gamma]^2)^4)-(1215 h \[Gamma]^6)/(8 (-1+\[Gamma]^2)^4)-(105 h \[Gamma]^7)/(4 (-1+\[Gamma]^2)^4)+(105 h \[Gamma]^8)/(4 (-1+\[Gamma]^2)^4)))/(3 h^6)) \[Nu] ArcCosh[\[Gamma]] Log[(1+\[Gamma])/2]-(8 (-((3 h)/2)+(15 h \[Gamma])/8-(21 h \[Gamma]^2)/4+(3 h \[Gamma]^3)/2+(51 h \[Gamma]^4)/4+(21 h \[Gamma]^5)/8) \[Nu] Log[1/2 (-1+\[Gamma])] Log[(1+\[Gamma])/2])/(3 h^5 (1+\[Gamma])^2)+1/(-1+\[Gamma]^2)^2 (-((8 ((315 h \[Gamma])/64-(945 h \[Gamma]^3)/32+(2079 h \[Gamma]^5)/64))/(3 h^5))+(-((8 (-((105 h)/64)+(945 h \[Gamma]^2)/32-(3465 h \[Gamma]^4)/64))/(3 h^5))-(8 ((105 h)/64-(945 h \[Gamma]^2)/32+(3465 h \[Gamma]^4)/64))/(3 h^4))/\[Nu]+(-((8 (-((3549 h)/16)-(8787 h \[Gamma])/16-(1995 h \[Gamma]^2)/4-225 h \[Gamma]^3))/(3 h^5))-(8 ((3549 h)/16+(8787 h \[Gamma])/16+(1995 h \[Gamma]^2)/4+225 h \[Gamma]^3))/(3 h^4)) EllipticE[(-1+\[Gamma])/(1+\[Gamma])] EllipticK[(-1+\[Gamma])/(1+\[Gamma])]+(-((8 (-((1251 h)/8)-(6285 h \[Gamma])/16-225 h \[Gamma]^2))/(3 h^4))-(8 ((1251 h)/8+(6285 h \[Gamma])/16+225 h \[Gamma]^2))/(3 h^5)) EllipticK[(-1+\[Gamma])/(1+\[Gamma])]^2+(-((8 (-((1151 h)/16)+(417 h \[Gamma])/2-(787 h \[Gamma]^2)/4+57 h \[Gamma]^3-(339 h \[Gamma]^4)/16+(69 h \[Gamma]^5)/2-(105 h \[Gamma]^6)/8))/(3 h^4))-(8 ((1151 h)/16-(417 h \[Gamma])/2+(787 h \[Gamma]^2)/4-57 h \[Gamma]^3+(339 h \[Gamma]^4)/16-(69 h \[Gamma]^5)/2+(105 h \[Gamma]^6)/8))/(3 h^5)) Log[1/2 (-1+\[Gamma])]-(8 (-1+\[Gamma]) (-((107 h)/16)+(249 h \[Gamma])/8-(661 h \[Gamma]^2)/16+(277 h \[Gamma]^3)/16-(27 h \[Gamma]^4)/4+(77 h \[Gamma]^5)/16) \[Nu] Log[1/2 (-1+\[Gamma])])/(3 h^5)+(-((8 (426 h \[Gamma]+(283 h \[Gamma]^3)/2+70 h \[Gamma]^5-(75 h \[Gamma]^7)/2))/(3 h^4))-(8 (-426 h \[Gamma]-(283 h \[Gamma]^3)/2-70 h \[Gamma]^5+(75 h \[Gamma]^7)/2))/(3 h^5)) Log[\[Gamma]]+(-((8 ((1759 h)/16+(843 h \[Gamma])/2+(923 h \[Gamma]^2)/4+(511 h \[Gamma]^3)/4+(2787 h \[Gamma]^4)/16+(139 h \[Gamma]^5)/2+(105 h \[Gamma]^6)/8-(75 h \[Gamma]^7)/4))/(3 h^5))-(8 (-((1759 h)/16)-(843 h \[Gamma])/2-(923 h \[Gamma]^2)/4-(511 h \[Gamma]^3)/4-(2787 h \[Gamma]^4)/16-(139 h \[Gamma]^5)/2-(105 h \[Gamma]^6)/8+(75 h \[Gamma]^7)/4))/(3 h^4)) Log[(1+\[Gamma])/2])+Sqrt[-1+\[Gamma]^2] (-((8 (-((17 h)/(8 (-1+\[Gamma]^2)^4))+(2681 h \[Gamma])/(48 (-1+\[Gamma]^2)^4)-(1035 h \[Gamma]^2)/(8 (-1+\[Gamma]^2)^4)+(2513 h \[Gamma]^3)/(12 (-1+\[Gamma]^2)^4)-(1561 h \[Gamma]^4)/(8 (-1+\[Gamma]^2)^4)-(8491 h \[Gamma]^5)/(48 (-1+\[Gamma]^2)^4)+(2503 h \[Gamma]^6)/(8 (-1+\[Gamma]^2)^4)+(117 h \[Gamma]^7)/(8 (-1+\[Gamma]^2)^4)-(345 h \[Gamma]^8)/(4 (-1+\[Gamma]^2)^4)))/(3 h^6))-(8 ((17 h)/(8 (-1+\[Gamma]^2)^4)-(2681 h \[Gamma])/(48 (-1+\[Gamma]^2)^4)+(1035 h \[Gamma]^2)/(8 (-1+\[Gamma]^2)^4)-(2513 h \[Gamma]^3)/(12 (-1+\[Gamma]^2)^4)+(1561 h \[Gamma]^4)/(8 (-1+\[Gamma]^2)^4)+(8491 h \[Gamma]^5)/(48 (-1+\[Gamma]^2)^4)-(2503 h \[Gamma]^6)/(8 (-1+\[Gamma]^2)^4)-(117 h \[Gamma]^7)/(8 (-1+\[Gamma]^2)^4)+(345 h \[Gamma]^8)/(4 (-1+\[Gamma]^2)^4)))/(3 h^7)+(-((8 (-((947 h)/(48 (-1+\[Gamma]^2)^4))-(1115 h \[Gamma])/(24 (-1+\[Gamma]^2)^4)+(6029 h \[Gamma]^2)/(16 (-1+\[Gamma]^2)^4)-(10405 h \[Gamma]^3)/(12 (-1+\[Gamma]^2)^4)+(15213 h \[Gamma]^4)/(16 (-1+\[Gamma]^2)^4)+(1369 h \[Gamma]^5)/(24 (-1+\[Gamma]^2)^4)-(52507 h \[Gamma]^6)/(48 (-1+\[Gamma]^2)^4)+(600 h \[Gamma]^7)/(-1+\[Gamma]^2)^4+(803 h \[Gamma]^8)/(4 (-1+\[Gamma]^2)^4)-(299 h \[Gamma]^9)/(2 (-1+\[Gamma]^2)^4)-(35 h \[Gamma]^10)/(4 (-1+\[Gamma]^2)^4)))/(3 h^6))-(8 ((947 h)/(48 (-1+\[Gamma]^2)^4)+(1115 h \[Gamma])/(24 (-1+\[Gamma]^2)^4)-(6029 h \[Gamma]^2)/(16 (-1+\[Gamma]^2)^4)+(10405 h \[Gamma]^3)/(12 (-1+\[Gamma]^2)^4)-(15213 h \[Gamma]^4)/(16 (-1+\[Gamma]^2)^4)-(1369 h \[Gamma]^5)/(24 (-1+\[Gamma]^2)^4)+(52507 h \[Gamma]^6)/(48 (-1+\[Gamma]^2)^4)-(600 h \[Gamma]^7)/(-1+\[Gamma]^2)^4-(803 h \[Gamma]^8)/(4 (-1+\[Gamma]^2)^4)+(299 h \[Gamma]^9)/(2 (-1+\[Gamma]^2)^4)+(35 h \[Gamma]^10)/(4 (-1+\[Gamma]^2)^4)))/(3 h^7)) \[Nu]+(-((8 (-((31 h)/(2 (-1+\[Gamma]^2)^3))+(295 h \[Gamma])/(8 (-1+\[Gamma]^2)^3)+(127 h \[Gamma]^2)/(2 (-1+\[Gamma]^2)^3)-(150 h \[Gamma]^3)/(-1+\[Gamma]^2)^3-(27 h \[Gamma]^4)/(-1+\[Gamma]^2)^3+(755 h \[Gamma]^5)/(8 (-1+\[Gamma]^2)^3)+(30 h \[Gamma]^6)/(-1+\[Gamma]^2)^3-(105 h \[Gamma]^7)/(4 (-1+\[Gamma]^2)^3)))/(3 h^7))-(8 ((31 h)/(2 (-1+\[Gamma]^2)^3)-(295 h \[Gamma])/(8 (-1+\[Gamma]^2)^3)-(127 h \[Gamma]^2)/(2 (-1+\[Gamma]^2)^3)+(150 h \[Gamma]^3)/(-1+\[Gamma]^2)^3+(27 h \[Gamma]^4)/(-1+\[Gamma]^2)^3-(755 h \[Gamma]^5)/(8 (-1+\[Gamma]^2)^3)-(30 h \[Gamma]^6)/(-1+\[Gamma]^2)^3+(105 h \[Gamma]^7)/(4 (-1+\[Gamma]^2)^3)))/(3 h^6)) Log[(1+\[Gamma])/2]+ArcCosh[\[Gamma]] (-((8 ((3453 h \[Gamma])/(16 (-1+\[Gamma]^2)^4)-(657 h \[Gamma]^2)/(-1+\[Gamma]^2)^4+(3571 h \[Gamma]^3)/(8 (-1+\[Gamma]^2)^4)+(330 h \[Gamma]^4)/(-1+\[Gamma]^2)^4-(5279 h \[Gamma]^5)/(16 (-1+\[Gamma]^2)^4)-(63 h \[Gamma]^6)/(-1+\[Gamma]^2)^4-(3 h \[Gamma]^7)/(-1+\[Gamma]^2)^4+(90 h \[Gamma]^8)/(-1+\[Gamma]^2)^4-(105 h \[Gamma]^9)/(4 (-1+\[Gamma]^2)^4)))/(3 h^5))-(8 (-((3453 h \[Gamma])/(16 (-1+\[Gamma]^2)^4))+(657 h \[Gamma]^2)/(-1+\[Gamma]^2)^4-(3571 h \[Gamma]^3)/(8 (-1+\[Gamma]^2)^4)-(330 h \[Gamma]^4)/(-1+\[Gamma]^2)^4+(5279 h \[Gamma]^5)/(16 (-1+\[Gamma]^2)^4)+(63 h \[Gamma]^6)/(-1+\[Gamma]^2)^4+(3 h \[Gamma]^7)/(-1+\[Gamma]^2)^4-(90 h \[Gamma]^8)/(-1+\[Gamma]^2)^4+(105 h \[Gamma]^9)/(4 (-1+\[Gamma]^2)^4)))/(3 h^4)+(-((8 ((477 h \[Gamma])/(16 (-1+\[Gamma]^2)^4)-(5139 h \[Gamma]^2)/(16 (-1+\[Gamma]^2)^4)+(6699 h \[Gamma]^3)/(8 (-1+\[Gamma]^2)^4)-(3591 h \[Gamma]^4)/(8 (-1+\[Gamma]^2)^4)-(9711 h \[Gamma]^5)/(16 (-1+\[Gamma]^2)^4)+(7105 h \[Gamma]^6)/(16 (-1+\[Gamma]^2)^4)+(123 h \[Gamma]^7)/(-1+\[Gamma]^2)^4+(47 h \[Gamma]^8)/(4 (-1+\[Gamma]^2)^4)-(265 h \[Gamma]^9)/(4 (-1+\[Gamma]^2)^4)-(35 h \[Gamma]^10)/(4 (-1+\[Gamma]^2)^4)))/(3 h^7))-(8 (-((477 h \[Gamma])/(16 (-1+\[Gamma]^2)^4))+(5139 h \[Gamma]^2)/(16 (-1+\[Gamma]^2)^4)-(6699 h \[Gamma]^3)/(8 (-1+\[Gamma]^2)^4)+(3591 h \[Gamma]^4)/(8 (-1+\[Gamma]^2)^4)+(9711 h \[Gamma]^5)/(16 (-1+\[Gamma]^2)^4)-(7105 h \[Gamma]^6)/(16 (-1+\[Gamma]^2)^4)-(123 h \[Gamma]^7)/(-1+\[Gamma]^2)^4-(47 h \[Gamma]^8)/(4 (-1+\[Gamma]^2)^4)+(265 h \[Gamma]^9)/(4 (-1+\[Gamma]^2)^4)+(35 h \[Gamma]^10)/(4 (-1+\[Gamma]^2)^4)))/(3 h^6)) \[Nu]+(-((8 (-((99 h \[Gamma])/(16 (-1+\[Gamma]^2)^4))+(435 h \[Gamma]^3)/(16 (-1+\[Gamma]^2)^4)-(831 h \[Gamma]^5)/(16 (-1+\[Gamma]^2)^4)+(705 h \[Gamma]^7)/(16 (-1+\[Gamma]^2)^4)-(105 h \[Gamma]^9)/(8 (-1+\[Gamma]^2)^4)))/(3 h^4))-(8 ((99 h \[Gamma])/(16 (-1+\[Gamma]^2)^4)-(435 h \[Gamma]^3)/(16 (-1+\[Gamma]^2)^4)+(831 h \[Gamma]^5)/(16 (-1+\[Gamma]^2)^4)-(705 h \[Gamma]^7)/(16 (-1+\[Gamma]^2)^4)+(105 h \[Gamma]^9)/(8 (-1+\[Gamma]^2)^4)))/(3 h^5)) Log[1/2 (-1+\[Gamma])]+(-((8 ((189 h \[Gamma])/(16 (-1+\[Gamma]^2)^4)+(2115 h \[Gamma]^3)/(16 (-1+\[Gamma]^2)^4)-(4239 h \[Gamma]^5)/(16 (-1+\[Gamma]^2)^4)+(2145 h \[Gamma]^7)/(16 (-1+\[Gamma]^2)^4)-(105 h \[Gamma]^9)/(8 (-1+\[Gamma]^2)^4)))/(3 h^4))-(8 (-((189 h \[Gamma])/(16 (-1+\[Gamma]^2)^4))-(2115 h \[Gamma]^3)/(16 (-1+\[Gamma]^2)^4)+(4239 h \[Gamma]^5)/(16 (-1+\[Gamma]^2)^4)-(2145 h \[Gamma]^7)/(16 (-1+\[Gamma]^2)^4)+(105 h \[Gamma]^9)/(8 (-1+\[Gamma]^2)^4)))/(3 h^5)) Log[(1+\[Gamma])/2]))+1/(-1+\[Gamma])^3 (((-((8 ((543 h \[Gamma])/16-(459 h \[Gamma]^2)/16-(2407 h \[Gamma]^3)/8+(1215 h \[Gamma]^4)/8+(12475 h \[Gamma]^5)/16-(4791 h \[Gamma]^6)/16-743 h \[Gamma]^7+(465 h \[Gamma]^8)/2+(925 h \[Gamma]^9)/4-(245 h \[Gamma]^10)/4))/(3 h^6))-(8 (-((543 h \[Gamma])/16)+(459 h \[Gamma]^2)/16+(2407 h \[Gamma]^3)/8-(1215 h \[Gamma]^4)/8-(12475 h \[Gamma]^5)/16+(4791 h \[Gamma]^6)/16+743 h \[Gamma]^7-(465 h \[Gamma]^8)/2-(925 h \[Gamma]^9)/4+(245 h \[Gamma]^10)/4))/(3 h^7)) \[Nu] ArcCosh[\[Gamma]])/(1+\[Gamma])^4+(-((8 (-((21 \[Gamma])/32)-(45 \[Gamma]^2)/4+(319 \[Gamma]^3)/64+(195 \[Gamma]^4)/4-(773 \[Gamma]^5)/64-65 \[Gamma]^6+(85 \[Gamma]^7)/8+25 \[Gamma]^8-(49 \[Gamma]^9)/16) \[Nu] ArcCosh[\[Gamma]])/(3 h^6))-(8 (-((81 h \[Gamma]^3)/32)+(297 h \[Gamma]^5)/32-9 h \[Gamma]^7+(21 h \[Gamma]^9)/8) \[Nu] ArcCosh[\[Gamma]]^2)/(3 h^5))/(1+\[Gamma])^3+1/(1+\[Gamma])^2 ((-((8 ((1447 h \[Gamma])/16-(12629 h \[Gamma]^3)/16+(1935 h \[Gamma]^5)/8-(3297 h \[Gamma]^7)/8+(3555 h \[Gamma]^9)/16-(945 h \[Gamma]^11)/16))/(3 h^6))-(8 (-((1447 h \[Gamma])/16)+(12629 h \[Gamma]^3)/16-(1935 h \[Gamma]^5)/8+(3297 h \[Gamma]^7)/8-(3555 h \[Gamma]^9)/16+(945 h \[Gamma]^11)/16))/(3 h^7)) \[Nu] Log[\[Gamma]]+(-((8 ((361 h)/8+(2845 h \[Gamma])/32-(3773 h \[Gamma]^2)/8-(20791 h \[Gamma]^3)/32-(1763 h \[Gamma]^4)/8+(3981 h \[Gamma]^5)/16-(1743 h \[Gamma]^6)/8-(8011 h \[Gamma]^7)/16+(35 h \[Gamma]^8)/4+(10665 h \[Gamma]^9)/32-(2835 h \[Gamma]^11)/32))/(3 h^7))-(8 (-((361 h)/8)-(2845 h \[Gamma])/32+(3773 h \[Gamma]^2)/8+(20791 h \[Gamma]^3)/32+(1763 h \[Gamma]^4)/8-(3981 h \[Gamma]^5)/16+(1743 h \[Gamma]^6)/8+(8011 h \[Gamma]^7)/16-(35 h \[Gamma]^8)/4-(10665 h \[Gamma]^9)/32+(2835 h \[Gamma]^11)/32))/(3 h^6)) \[Nu] Log[(1+\[Gamma])/2]))+(-1+\[Gamma])^2 Sqrt[-1+\[Gamma]^2] (-((8 (1681/(192 (-1+\[Gamma]^2)^4)+(2857 \[Gamma])/(192 (-1+\[Gamma]^2)^4)-(3115 \[Gamma]^2)/(64 (-1+\[Gamma]^2)^4)+(745 \[Gamma]^3)/(48 (-1+\[Gamma]^2)^4)-(4801 \[Gamma]^4)/(64 (-1+\[Gamma]^2)^4)+(9677 \[Gamma]^5)/(192 (-1+\[Gamma]^2)^4)+(8227 \[Gamma]^6)/(64 (-1+\[Gamma]^2)^4)-(4853 \[Gamma]^7)/(96 (-1+\[Gamma]^2)^4)-(3419 \[Gamma]^8)/(96 (-1+\[Gamma]^2)^4)+(7 \[Gamma]^9)/(4 (-1+\[Gamma]^2)^4)) \[Nu]^2)/(3 h^6))-(8 (3/(2 (-1+\[Gamma]^2)^3)-(427 \[Gamma])/(32 (-1+\[Gamma]^2)^3)+(5 \[Gamma]^2)/(8 (-1+\[Gamma]^2)^3)+(429 \[Gamma]^3)/(8 (-1+\[Gamma]^2)^3)-(203 \[Gamma]^4)/(8 (-1+\[Gamma]^2)^3)-(1183 \[Gamma]^5)/(32 (-1+\[Gamma]^2)^3)+(5 \[Gamma]^6)/(2 (-1+\[Gamma]^2)^3)+(119 \[Gamma]^7)/(16 (-1+\[Gamma]^2)^3)) \[Nu]^2 Log[(1+\[Gamma])/2])/(3 h^6)+ArcCosh[\[Gamma]] (-((8 ((465 \[Gamma])/(32 (-1+\[Gamma]^2)^4)-(1941 \[Gamma]^2)/(32 (-1+\[Gamma]^2)^4)+(2669 \[Gamma]^3)/(32 (-1+\[Gamma]^2)^4)+(163 \[Gamma]^4)/(8 (-1+\[Gamma]^2)^4)-(909 \[Gamma]^5)/(16 (-1+\[Gamma]^2)^4)-(247 \[Gamma]^6)/(32 (-1+\[Gamma]^2)^4)-(161 \[Gamma]^7)/(16 (-1+\[Gamma]^2)^4)+(225 \[Gamma]^8)/(16 (-1+\[Gamma]^2)^4)+(35 \[Gamma]^9)/(8 (-1+\[Gamma]^2)^4)) \[Nu]^2)/(3 h^6))-(8 ((117 \[Gamma]^2)/(8 (-1+\[Gamma]^2)^4)+(117 \[Gamma]^3)/(8 (-1+\[Gamma]^2)^4)+(93 \[Gamma]^4)/(2 (-1+\[Gamma]^2)^4)+(93 \[Gamma]^5)/(2 (-1+\[Gamma]^2)^4)-(363 \[Gamma]^6)/(8 (-1+\[Gamma]^2)^4)-(363 \[Gamma]^7)/(8 (-1+\[Gamma]^2)^4)+(21 \[Gamma]^8)/(4 (-1+\[Gamma]^2)^4)+(21 \[Gamma]^9)/(4 (-1+\[Gamma]^2)^4)) \[Nu]^2 Log[(1+\[Gamma])/2])/(3 h^6)))+1/(-1+\[Gamma]^2) ((-((8 ((15 h)/8-(57 h \[Gamma])/2+(225 h \[Gamma]^2)/4-(45 h \[Gamma]^3)/2-(105 h \[Gamma]^4)/8))/(3 h^5))-(8 (-((15 h)/8)+(57 h \[Gamma])/2-(225 h \[Gamma]^2)/4+(45 h \[Gamma]^3)/2+(105 h \[Gamma]^4)/8))/(3 h^4)) Log[1/2 (-1+\[Gamma])] Log[(1+\[Gamma])/2]+(-((8 (-12 h-(57 h \[Gamma])/2-90 h \[Gamma]^2-(45 h \[Gamma]^3)/2))/(3 h^4))-(8 (12 h+(57 h \[Gamma])/2+90 h \[Gamma]^2+(45 h \[Gamma]^3)/2))/(3 h^5)) Log[(1+\[Gamma])/2]^2+(-((8 (15 h+(333 h \[Gamma]^2)/4+(45 h \[Gamma]^4)/2-(75 h \[Gamma]^6)/4))/(3 h^5))-(8 (-15 h-(333 h \[Gamma]^2)/4-(45 h \[Gamma]^4)/2+(75 h \[Gamma]^6)/4))/(3 h^4)) PolyLog[2,(1-\[Gamma])/(1+\[Gamma])])+(-((8 ((135 \[Gamma])/8+(195 \[Gamma]^3)/4-(21 \[Gamma]^5)/8) \[Nu]^2 Log[(1+\[Gamma])/2]^2)/(3 h^6))-(8 ((15579 \[Gamma])/1024-(32505 \[Gamma]^3)/1024+(137787 \[Gamma]^5)/512-(244845 \[Gamma]^7)/512+(392175 \[Gamma]^9)/1024-(118125 \[Gamma]^11)/1024) \[Nu]^2 PolyLog[2,(1-\[Gamma])/(1+\[Gamma])])/(3 h^6)-(8 (-(3/2)+(40155 \[Gamma])/2048-12 \[Gamma]^2+(28935 \[Gamma]^3)/2048-(15 \[Gamma]^4)/2+(137787 \[Gamma]^5)/1024-(244845 \[Gamma]^7)/1024+(392175 \[Gamma]^9)/2048-(118125 \[Gamma]^11)/2048) \[Nu]^2 PolyLog[2,(-1+\[Gamma])/(1+\[Gamma])])/(3 h^6))/(1+\[Gamma])+1/(-1+\[Gamma]) (1/(1+\[Gamma])^3 (-((8 (-((1657 h)/96)+(35 h)/(128 \[Gamma]^8)+(35 h)/(64 \[Gamma]^7)+(115 h)/(384 \[Gamma]^6)+(5 h)/(96 \[Gamma]^5)-(293 h)/(384 \[Gamma]^4)-(101 h)/(64 \[Gamma]^3)+(295 h)/(128 \[Gamma]^2)+(99 h)/(16 \[Gamma])-(485 h \[Gamma])/64-(1267 h \[Gamma]^2)/16-(23815 h \[Gamma]^3)/384+(1543 h \[Gamma]^4)/12+(105637 h \[Gamma]^5)/384-(17617 h \[Gamma]^6)/192-(131933 h \[Gamma]^7)/384-(2075 h \[Gamma]^8)/48+(18375 h \[Gamma]^9)/128+(3675 h \[Gamma]^10)/64))/(3 h^5))-(8 \[Pi]^2 (-(h/2)+(47 h \[Gamma])/128-(113 h \[Gamma]^2)/64+(667 h \[Gamma]^3)/128+(275 h \[Gamma]^4)/16-(897 h \[Gamma]^5)/64-(1415 h \[Gamma]^6)/32+(215 h \[Gamma]^7)/64+(775 h \[Gamma]^8)/16+(1875 h \[Gamma]^9)/128-(1225 h \[Gamma]^10)/64-(1225 h \[Gamma]^11)/128))/(3 h^5)) \[Nu]+(Sqrt[-1+\[Gamma]^2] (-((8 (-((253 h)/(8 (-1+\[Gamma]^2)))+(661 h \[Gamma])/(8 (-1+\[Gamma]^2))+(119 h \[Gamma]^2)/(-1+\[Gamma]^2)-(329 h \[Gamma]^3)/(-1+\[Gamma]^2)-(189 h \[Gamma]^4)/(8 (-1+\[Gamma]^2))+(1725 h \[Gamma]^5)/(8 (-1+\[Gamma]^2))+(145 h \[Gamma]^6)/(4 (-1+\[Gamma]^2))-(245 h \[Gamma]^7)/(4 (-1+\[Gamma]^2))))/(3 h^7))-(8 ((253 h)/(8 (-1+\[Gamma]^2))-(661 h \[Gamma])/(8 (-1+\[Gamma]^2))-(119 h \[Gamma]^2)/(-1+\[Gamma]^2)+(329 h \[Gamma]^3)/(-1+\[Gamma]^2)+(189 h \[Gamma]^4)/(8 (-1+\[Gamma]^2))-(1725 h \[Gamma]^5)/(8 (-1+\[Gamma]^2))-(145 h \[Gamma]^6)/(4 (-1+\[Gamma]^2))+(245 h \[Gamma]^7)/(4 (-1+\[Gamma]^2))))/(3 h^6)) \[Nu] Log[(1+\[Gamma])/2])/(1+\[Gamma])^2+(-((8 ((111 h)/8+(585 h \[Gamma]^2)/4-(105 h \[Gamma]^4)/8))/(3 h^6))-(8 (-((111 h)/8)-(585 h \[Gamma]^2)/4+(105 h \[Gamma]^4)/8))/(3 h^7)) \[Nu] Log[(1+\[Gamma])/2]^2+(-((8 (-((417 h)/32)-(633 h \[Gamma]^2)/8-(675 h \[Gamma]^4)/16+(495 h \[Gamma]^6)/8-(945 h \[Gamma]^8)/32))/(3 h^7))-(8 ((417 h)/32+(633 h \[Gamma]^2)/8+(675 h \[Gamma]^4)/16-(495 h \[Gamma]^6)/8+(945 h \[Gamma]^8)/32))/(3 h^6)) \[Nu] PolyLog[2,(1-\[Gamma])/(1+\[Gamma])]+(-((8 (-((3 h)/2)-12 h \[Gamma]-12 h \[Gamma]^2-30 h \[Gamma]^3-(15 h \[Gamma]^4)/2) \[Nu] Log[(1+\[Gamma])/2]^2)/(3 h^5))-(8 (-((1011 h \[Gamma])/64)+(177 h \[Gamma]^3)/16-(4005 h \[Gamma]^5)/32+(2325 h \[Gamma]^7)/16-(3675 h \[Gamma]^9)/64) \[Nu] PolyLog[2,(1-\[Gamma])/(1+\[Gamma])])/(3 h^5))/(1+\[Gamma])+(-((8 (-((9 h)/2)-24 h \[Gamma]-(195 h \[Gamma]^2)/8+(15 h \[Gamma]^3)/8+(75 h \[Gamma]^4)/8-(75 h \[Gamma]^5)/8))/(3 h^4))-(8 ((9 h)/2+24 h \[Gamma]+(195 h \[Gamma]^2)/8-(15 h \[Gamma]^3)/8-(75 h \[Gamma]^4)/8+(75 h \[Gamma]^5)/8))/(3 h^5)+(-((8 (-((1185 h)/64)+(57 h \[Gamma])/2-(2073 h \[Gamma]^2)/16+(45 h \[Gamma]^3)/2-(675 h \[Gamma]^4)/32+(495 h \[Gamma]^6)/16-(945 h \[Gamma]^8)/64))/(3 h^7))-(8 ((1185 h)/64-(57 h \[Gamma])/2+(2073 h \[Gamma]^2)/16-(45 h \[Gamma]^3)/2+(675 h \[Gamma]^4)/32-(495 h \[Gamma]^6)/16+(945 h \[Gamma]^8)/64))/(3 h^6)-(8 (-((3 h)/2)-(333 h \[Gamma])/128-(1203 h \[Gamma]^2)/128-(3345 h \[Gamma]^3)/128+(2385 h \[Gamma]^4)/128+(5625 h \[Gamma]^5)/128-(5625 h \[Gamma]^6)/128-(3675 h \[Gamma]^7)/128+(3675 h \[Gamma]^8)/128))/(3 h^5)) \[Nu]) PolyLog[2,(-1+\[Gamma])/(1+\[Gamma])])+(-1+\[Gamma]) (-((8 (1+\[Gamma])^2 Sqrt[-1+\[Gamma]^2] ((27 h \[Gamma]^2)/(16 (-1+\[Gamma]^2)^4)-(27 h \[Gamma]^3)/(16 (-1+\[Gamma]^2)^4)-(81 h \[Gamma]^4)/(16 (-1+\[Gamma]^2)^4)+(81 h \[Gamma]^5)/(16 (-1+\[Gamma]^2)^4)+(21 h \[Gamma]^6)/(8 (-1+\[Gamma]^2)^4)-(21 h \[Gamma]^7)/(8 (-1+\[Gamma]^2)^4)) \[Nu] ArcCosh[\[Gamma]] Log[1/2 (-1+\[Gamma])])/(3 h^5))+Sqrt[-1+\[Gamma]^2] (-((8 (85/(24 (-1+\[Gamma]^2)^4)+(2015 \[Gamma])/(192 (-1+\[Gamma]^2)^4)-(383 \[Gamma]^2)/(16 (-1+\[Gamma]^2)^4)-(259 \[Gamma]^3)/(192 (-1+\[Gamma]^2)^4)-(2153 \[Gamma]^4)/(64 (-1+\[Gamma]^2)^4)+(743 \[Gamma]^5)/(24 (-1+\[Gamma]^2)^4)+(3983 \[Gamma]^6)/(64 (-1+\[Gamma]^2)^4)-(595 \[Gamma]^7)/(24 (-1+\[Gamma]^2)^4)-(1825 \[Gamma]^8)/(96 (-1+\[Gamma]^2)^4)+(7 \[Gamma]^9)/(8 (-1+\[Gamma]^2)^4)) \[Nu])/(3 h^6))-(8 (9/(16 (-1+\[Gamma]^2)^3)-(103 \[Gamma])/(16 (-1+\[Gamma]^2)^3)+\[Gamma]^2/(32 (-1+\[Gamma]^2)^3)+(849 \[Gamma]^3)/(32 (-1+\[Gamma]^2)^3)-(313 \[Gamma]^4)/(32 (-1+\[Gamma]^2)^3)-(593 \[Gamma]^5)/(32 (-1+\[Gamma]^2)^3)-(31 \[Gamma]^6)/(16 (-1+\[Gamma]^2)^3)+(49 \[Gamma]^7)/(16 (-1+\[Gamma]^2)^3)) \[Nu] Log[(1+\[Gamma])/2])/(3 h^6)+ArcCosh[\[Gamma]] (-((8 (-((21 h \[Gamma])/(-1+\[Gamma]^2)^4)+(1479 h \[Gamma]^2)/(16 (-1+\[Gamma]^2)^4)-(1993 h \[Gamma]^3)/(16 (-1+\[Gamma]^2)^4)-(389 h \[Gamma]^4)/(16 (-1+\[Gamma]^2)^4)+(1403 h \[Gamma]^5)/(16 (-1+\[Gamma]^2)^4)+(41 h \[Gamma]^6)/(8 (-1+\[Gamma]^2)^4)+(25 h \[Gamma]^7)/(8 (-1+\[Gamma]^2)^4)-(20 h \[Gamma]^8)/(-1+\[Gamma]^2)^4) \[Nu])/(3 h^5))-(8 (-((261 h \[Gamma]^2)/(16 (-1+\[Gamma]^2)^4))-(261 h \[Gamma]^3)/(16 (-1+\[Gamma]^2)^4)-(159 h \[Gamma]^4)/(4 (-1+\[Gamma]^2)^4)-(159 h \[Gamma]^5)/(4 (-1+\[Gamma]^2)^4)+(603 h \[Gamma]^6)/(16 (-1+\[Gamma]^2)^4)+(603 h \[Gamma]^7)/(16 (-1+\[Gamma]^2)^4)-(21 h \[Gamma]^8)/(8 (-1+\[Gamma]^2)^4)-(21 h \[Gamma]^9)/(8 (-1+\[Gamma]^2)^4)) \[Nu] Log[(1+\[Gamma])/2])/(3 h^5))-(8 ((9 h \[Gamma])/(-1+\[Gamma]^2)^3-(27 h \[Gamma]^2)/(-1+\[Gamma]^2)^3+(39 h \[Gamma]^3)/(-1+\[Gamma]^2)^3-(27 h \[Gamma]^4)/(-1+\[Gamma]^2)^3-(30 h \[Gamma]^5)/(-1+\[Gamma]^2)^3+(30 h \[Gamma]^6)/(-1+\[Gamma]^2)^3) \[Nu] PolyLog[2,Sqrt[(-1+\[Gamma])/(1+\[Gamma])]])/(3 h^5)-(8 (-((9 h \[Gamma])/(4 (-1+\[Gamma]^2)^3))+(27 h \[Gamma]^2)/(4 (-1+\[Gamma]^2)^3)-(39 h \[Gamma]^3)/(4 (-1+\[Gamma]^2)^3)+(27 h \[Gamma]^4)/(4 (-1+\[Gamma]^2)^3)+(15 h \[Gamma]^5)/(2 (-1+\[Gamma]^2)^3)-(15 h \[Gamma]^6)/(2 (-1+\[Gamma]^2)^3)) \[Nu] PolyLog[2,(-1+\[Gamma])/(1+\[Gamma])])/(3 h^5)))+1/(-1+\[Gamma])^2 (((-((8 (-((3549 h)/32)-(1995 h \[Gamma]^2)/8))/(3 h^4))-(8 ((3549 h)/32+(1995 h \[Gamma]^2)/8))/(3 h^5)-(8 (-((2113 h \[Gamma])/16)-(1135 h \[Gamma]^3)/16+(15 h \[Gamma]^5)/2) \[Nu])/(3 h^5)) EllipticE[(-1+\[Gamma])/(1+\[Gamma])]^2-(8 ((733 h)/16+(3493 h \[Gamma])/16+(745 h \[Gamma]^2)/8+(195 h \[Gamma]^3)/4-15 h \[Gamma]^4) \[Nu] EllipticE[(-1+\[Gamma])/(1+\[Gamma])] EllipticK[(-1+\[Gamma])/(1+\[Gamma])])/(3 h^5)-(8 (-((733 h)/16)-(1735 h \[Gamma])/16-(195 h \[Gamma]^2)/4+(15 h \[Gamma]^3)/2) \[Nu] EllipticK[(-1+\[Gamma])/(1+\[Gamma])]^2)/(3 h^5))/(1+\[Gamma])+1/(1+\[Gamma])^2 (-((8 (14 h+(5837 h \[Gamma]^2)/32-(2509 h \[Gamma]^4)/16+(1715 h \[Gamma]^6)/4-(5875 h \[Gamma]^8)/16+(3675 h \[Gamma]^10)/32) \[Nu] Log[\[Gamma]])/(3 h^5))+(-((8 (-((219 h)/16)-(721 h \[Gamma])/16-(10473 h \[Gamma]^2)/64-(859 h \[Gamma]^3)/8+(1739 h \[Gamma]^4)/32-(681 h \[Gamma]^5)/16-(3507 h \[Gamma]^6)/16+(5875 h \[Gamma]^8)/32-(3675 h \[Gamma]^10)/64) \[Nu])/(3 h^5))-(8 (-(195/32)+(157 \[Gamma])/32-(114383 \[Gamma]^2)/1024+(160079 \[Gamma]^3)/1024+(661087 \[Gamma]^4)/1024-(598943 \[Gamma]^5)/1024-(809237 \[Gamma]^6)/512+(837781 \[Gamma]^7)/512+(1100845 \[Gamma]^8)/512-(1103085 \[Gamma]^9)/512-(1412775 \[Gamma]^10)/1024+(1412775 \[Gamma]^11)/1024+(354375 \[Gamma]^12)/1024-(354375 \[Gamma]^13)/1024) \[Nu]^2)/(3 h^6)) Log[(1+\[Gamma])/2])+1/(1+\[Gamma])^3 (-((8 (-((21 \[Gamma])/16)-(1413 \[Gamma]^2)/64+(665 \[Gamma]^3)/64+(6105 \[Gamma]^4)/64-(1681 \[Gamma]^5)/64-(2029 \[Gamma]^6)/16+(391 \[Gamma]^7)/16+(779 \[Gamma]^8)/16-(119 \[Gamma]^9)/16) \[Nu]^2 ArcCosh[\[Gamma]])/(3 h^6))-(8 ((81 \[Gamma]^3)/32-(297 \[Gamma]^5)/32+9 \[Gamma]^7-(21 \[Gamma]^9)/8) \[Nu]^2 ArcCosh[\[Gamma]]^2)/(3 h^6)-(8 (57/16+(47461 \[Gamma]^2)/512-(155261 \[Gamma]^4)/256+(746051 \[Gamma]^6)/512-(324891 \[Gamma]^8)/128+(1206315 \[Gamma]^10)/512-(294525 \[Gamma]^12)/256+(118125 \[Gamma]^14)/512) \[Nu]^2 Log[\[Gamma]])/(3 h^6)+Sqrt[-1+\[Gamma]^2] ((-((8 (36 h \[Gamma]-135 h \[Gamma]^2+111 h \[Gamma]^3+90 h \[Gamma]^4-90 h \[Gamma]^5))/(3 h^5))-(8 (-36 h \[Gamma]+135 h \[Gamma]^2-111 h \[Gamma]^3-90 h \[Gamma]^4+90 h \[Gamma]^5))/(3 h^4)) PolyLog[2,Sqrt[(-1+\[Gamma])/(1+\[Gamma])]]+(-((8 (9 h \[Gamma]-(135 h \[Gamma]^2)/4+(111 h \[Gamma]^3)/4+(45 h \[Gamma]^4)/2-(45 h \[Gamma]^5)/2))/(3 h^4))-(8 (-9 h \[Gamma]+(135 h \[Gamma]^2)/4-(111 h \[Gamma]^3)/4-(45 h \[Gamma]^4)/2+(45 h \[Gamma]^5)/2))/(3 h^5)) PolyLog[2,(-1+\[Gamma])/(1+\[Gamma])]))))+(a1+a2) (1/(-1+\[Gamma]^2)^3 (-((8 ((38135 h)/192+(15 h)/(64 \[Gamma]^7)-(69 h)/(64 \[Gamma]^5)+(1471 h)/(192 \[Gamma]^3)-(13349 h)/(192 \[Gamma])-(8053 h \[Gamma])/24+(32177 h \[Gamma]^2)/192+(941 h \[Gamma]^3)/12+(25145 h \[Gamma]^4)/192-(1747 h \[Gamma]^5)/12-(11083 h \[Gamma]^6)/64+(1105 h \[Gamma]^7)/6-(45 h \[Gamma]^8)/2-(75 h \[Gamma]^9)/4))/(3 h^4))-(8 (-((38135 h)/192)-(15 h)/(64 \[Gamma]^7)+(69 h)/(64 \[Gamma]^5)-(1471 h)/(192 \[Gamma]^3)+(13349 h)/(192 \[Gamma])+(8053 h \[Gamma])/24-(32177 h \[Gamma]^2)/192-(941 h \[Gamma]^3)/12-(25145 h \[Gamma]^4)/192+(1747 h \[Gamma]^5)/12+(11083 h \[Gamma]^6)/64-(1105 h \[Gamma]^7)/6+(45 h \[Gamma]^8)/2+(75 h \[Gamma]^9)/4))/(3 h^3)+\[Pi]^2 (-((8 (-((3 h)/2)+(19 h \[Gamma])/2-(105 h \[Gamma]^2)/8-(23 h \[Gamma]^3)/2+(69 h \[Gamma]^4)/2-(11 h \[Gamma]^5)/2-(107 h \[Gamma]^6)/4+(15 h \[Gamma]^7)/2+10 h \[Gamma]^8-(25 h \[Gamma]^10)/8))/(3 h^3))-(8 ((3 h)/2-(19 h \[Gamma])/2+(105 h \[Gamma]^2)/8+(23 h \[Gamma]^3)/2-(69 h \[Gamma]^4)/2+(11 h \[Gamma]^5)/2+(107 h \[Gamma]^6)/4-(15 h \[Gamma]^7)/2-10 h \[Gamma]^8+(25 h \[Gamma]^10)/8))/(3 h^4))+(-1+\[Gamma]) (-((8 ((33917 h)/32+(105 h)/(128 \[Gamma]^8)+(105 h)/(128 \[Gamma]^7)-(1885 h)/(384 \[Gamma]^6)-(1885 h)/(384 \[Gamma]^5)+(8501 h)/(384 \[Gamma]^4)+(8501 h)/(384 \[Gamma]^3)-(33671 h)/(384 \[Gamma]^2)-(33671 h)/(384 \[Gamma])-(253415 h \[Gamma])/192+(68521 h \[Gamma]^2)/192+(181103 h \[Gamma]^3)/384-(63389 h \[Gamma]^4)/128-(89885 h \[Gamma]^5)/384+(22501 h \[Gamma]^6)/128+(62185 h \[Gamma]^7)/128-(123397 h \[Gamma]^8)/384-(71725 h \[Gamma]^9)/384+(11025 h \[Gamma]^10)/128+(3675 h \[Gamma]^11)/64))/(3 h^5))-(8 \[Pi]^2 ((7 h)/2-(1775 h \[Gamma])/128+(2705 h \[Gamma]^2)/128+(515 h \[Gamma]^3)/128-(7549 h \[Gamma]^4)/128+(3085 h \[Gamma]^5)/64+(3533 h \[Gamma]^6)/64-(4005 h \[Gamma]^7)/64-(2885 h \[Gamma]^8)/64+(4325 h \[Gamma]^9)/128+(4325 h \[Gamma]^10)/128-(1225 h \[Gamma]^11)/128-(1225 h \[Gamma]^12)/128))/(3 h^5)) \[Nu]+(-(1/(3 h^5))8 (-((84977 h)/768)-(35 h)/(128 \[Gamma]^9)-(35 h)/(128 \[Gamma]^8)+(355 h)/(256 \[Gamma]^7)+(355 h)/(256 \[Gamma]^6)-(4285 h)/(768 \[Gamma]^5)-(4285 h)/(768 \[Gamma]^4)+(5159 h)/(256 \[Gamma]^3)+(5159 h)/(256 \[Gamma]^2)-(50137 h)/(768 \[Gamma])+(429779 h \[Gamma])/768-(566017 h \[Gamma]^2)/768+(196973 h \[Gamma]^3)/768+(102827 h \[Gamma]^4)/256-(425825 h \[Gamma]^5)/768+(144943 h \[Gamma]^6)/768+(46165 h \[Gamma]^7)/256-(46035 h \[Gamma]^8)/256-(685 h \[Gamma]^9)/8+(8475 h \[Gamma]^10)/64+(945 h \[Gamma]^11)/64-(945 h \[Gamma]^12)/32)-1/(3 h^6) 8 ((84977 h)/768+(35 h)/(128 \[Gamma]^9)+(35 h)/(128 \[Gamma]^8)-(355 h)/(256 \[Gamma]^7)-(355 h)/(256 \[Gamma]^6)+(4285 h)/(768 \[Gamma]^5)+(4285 h)/(768 \[Gamma]^4)-(5159 h)/(256 \[Gamma]^3)-(5159 h)/(256 \[Gamma]^2)+(50137 h)/(768 \[Gamma])-(429779 h \[Gamma])/768+(566017 h \[Gamma]^2)/768-(196973 h \[Gamma]^3)/768-(102827 h \[Gamma]^4)/256+(425825 h \[Gamma]^5)/768-(144943 h \[Gamma]^6)/768-(46165 h \[Gamma]^7)/256+(46035 h \[Gamma]^8)/256+(685 h \[Gamma]^9)/8-(8475 h \[Gamma]^10)/64-(945 h \[Gamma]^11)/64+(945 h \[Gamma]^12)/32)) \[Nu])+((-((8 (-((297 h \[Gamma]^2)/32)+(603 h \[Gamma]^4)/16-(2157 h \[Gamma]^6)/32+(405 h \[Gamma]^8)/8-(105 h \[Gamma]^10)/8))/(3 h^6))-(8 ((297 h \[Gamma]^2)/32-(603 h \[Gamma]^4)/16+(2157 h \[Gamma]^6)/32-(405 h \[Gamma]^8)/8+(105 h \[Gamma]^10)/8))/(3 h^5)) \[Nu] ArcCosh[\[Gamma]]^2)/((-1+\[Gamma])^4 (1+\[Gamma])^3)+1/(-1+\[Gamma]^2)^4 (-((8 (603/8-(1007 \[Gamma])/8-(1617 \[Gamma]^2)/2+(1561 \[Gamma]^3)/2+(10749 \[Gamma]^4)/4-(7995 \[Gamma]^5)/4-(7029 \[Gamma]^6)/2+(4805 \[Gamma]^7)/2+(12579 \[Gamma]^8)/8-(8563 \[Gamma]^9)/8))/(3 h^4))-(8 (-(459/8)+(1393 \[Gamma])/16+(1257 \[Gamma]^2)/2-(3445 \[Gamma]^3)/8-(8373 \[Gamma]^4)/4+(1977 \[Gamma]^5)/2+(5445 \[Gamma]^6)/2-(9623 \[Gamma]^7)/8-(9699 \[Gamma]^8)/8+(9119 \[Gamma]^9)/16))/(3 h^3)+(-((8 (-(315/16)+(849 \[Gamma]^2)/4-(5685 \[Gamma]^4)/8+(3717 \[Gamma]^6)/4-(6627 \[Gamma]^8)/16))/(3 h^4))-(8 (315/16-(849 \[Gamma]^2)/4+(5685 \[Gamma]^4)/8-(3717 \[Gamma]^6)/4+(6627 \[Gamma]^8)/16))/(3 h^3))/\[Nu]+(-((8 (-87-155 \[Gamma]-197 \[Gamma]^2+625 \[Gamma]^3+1824 \[Gamma]^4-1014 \[Gamma]^5-2916 \[Gamma]^6+968 \[Gamma]^7+1400 \[Gamma]^8-448 \[Gamma]^9))/(3 h^3))-(8 (-72+245 \[Gamma]+595 \[Gamma]^2-1480 \[Gamma]^3-1820 \[Gamma]^4+3687 \[Gamma]^5+2157 \[Gamma]^6-4400 \[Gamma]^7-400 \[Gamma]^8+1972 \[Gamma]^9-484 \[Gamma]^10))/(3 h^4)) \[Nu]+(-((8 (-18 \[Gamma]+120 \[Gamma]^3-288 \[Gamma]^5+288 \[Gamma]^7-96 \[Gamma]^9))/(3 h^4))-(8 (18 \[Gamma]-120 \[Gamma]^3+288 \[Gamma]^5-288 \[Gamma]^7+96 \[Gamma]^9))/(3 h^3)-(8 (18 h \[Gamma]-(213 h \[Gamma]^2)/16-156 h \[Gamma]^3+(563 h \[Gamma]^4)/8+402 h \[Gamma]^5-(2201 h \[Gamma]^6)/16-384 h \[Gamma]^7+(415 h \[Gamma]^8)/4+120 h \[Gamma]^9-(105 h \[Gamma]^10)/4))/(3 h^6)-(8 (-18 h \[Gamma]+(213 h \[Gamma]^2)/16+156 h \[Gamma]^3-(563 h \[Gamma]^4)/8-402 h \[Gamma]^5+(2201 h \[Gamma]^6)/16+384 h \[Gamma]^7-(415 h \[Gamma]^8)/4-120 h \[Gamma]^9+(105 h \[Gamma]^10)/4))/(3 h^5)+(-((8 (-36 \[Gamma]-36 \[Gamma]^2+240 \[Gamma]^3+168 \[Gamma]^4-576 \[Gamma]^5-240 \[Gamma]^6+576 \[Gamma]^7+96 \[Gamma]^8-192 \[Gamma]^9))/(3 h^3))-(8 (36 \[Gamma]-36 \[Gamma]^2-240 \[Gamma]^3+240 \[Gamma]^4+576 \[Gamma]^5-576 \[Gamma]^6-576 \[Gamma]^7+576 \[Gamma]^8+192 \[Gamma]^9-192 \[Gamma]^10))/(3 h^4)) \[Nu]) ArcCosh[\[Gamma]]+(-((8 (-((297 h \[Gamma]^2)/32)+(603 h \[Gamma]^4)/16-(2157 h \[Gamma]^6)/32+(405 h \[Gamma]^8)/8-(105 h \[Gamma]^10)/8))/(3 h^3))-(8 ((297 h \[Gamma]^2)/32-(603 h \[Gamma]^4)/16+(2157 h \[Gamma]^6)/32-(405 h \[Gamma]^8)/8+(105 h \[Gamma]^10)/8))/(3 h^4)) ArcCosh[\[Gamma]]^2+Sqrt[-1+\[Gamma]^2] (-((8 (-16+106 \[Gamma]^2-252 \[Gamma]^4+248 \[Gamma]^6-80 \[Gamma]^8))/(3 h^3))-(8 (16-106 \[Gamma]^2+252 \[Gamma]^4-248 \[Gamma]^6+80 \[Gamma]^8))/(3 h^4)+(-((8 (32+32 \[Gamma]-212 \[Gamma]^2-148 \[Gamma]^3+504 \[Gamma]^4+208 \[Gamma]^5-496 \[Gamma]^6-80 \[Gamma]^7+160 \[Gamma]^8))/(3 h^3))-(8 (-32+32 \[Gamma]+212 \[Gamma]^2-212 \[Gamma]^3-504 \[Gamma]^4+504 \[Gamma]^5+496 \[Gamma]^6-496 \[Gamma]^7-160 \[Gamma]^8+160 \[Gamma]^9))/(3 h^4)) \[Nu]+(-((8 (36+36 \[Gamma]^2-408 \[Gamma]^4+432 \[Gamma]^6-96 \[Gamma]^8))/(3 h^3))-(8 (-36-36 \[Gamma]^2+408 \[Gamma]^4-432 \[Gamma]^6+96 \[Gamma]^8))/(3 h^4)+(-((8 (-72-180 \[Gamma]-72 \[Gamma]^2+252 \[Gamma]^3+816 \[Gamma]^4+312 \[Gamma]^5-864 \[Gamma]^6-384 \[Gamma]^7+192 \[Gamma]^8))/(3 h^3))-(8 (72-72 \[Gamma]+72 \[Gamma]^2-72 \[Gamma]^3-816 \[Gamma]^4+816 \[Gamma]^5+864 \[Gamma]^6-864 \[Gamma]^7-192 \[Gamma]^8+192 \[Gamma]^9))/(3 h^4)) \[Nu]) ArcCosh[\[Gamma]]))+(1+\[Gamma])^2 Sqrt[-1+\[Gamma]^2] (-((8 ((45 h \[Gamma])/(8 (-1+\[Gamma]^2)^4)-(45 h \[Gamma]^2)/(8 (-1+\[Gamma]^2)^4)+(165 h \[Gamma]^3)/(-1+\[Gamma]^2)^4-(165 h \[Gamma]^4)/(-1+\[Gamma]^2)^4-(1215 h \[Gamma]^5)/(8 (-1+\[Gamma]^2)^4)+(1215 h \[Gamma]^6)/(8 (-1+\[Gamma]^2)^4)+(105 h \[Gamma]^7)/(4 (-1+\[Gamma]^2)^4)-(105 h \[Gamma]^8)/(4 (-1+\[Gamma]^2)^4)))/(3 h^5))-(8 (-((45 h \[Gamma])/(8 (-1+\[Gamma]^2)^4))+(45 h \[Gamma]^2)/(8 (-1+\[Gamma]^2)^4)-(165 h \[Gamma]^3)/(-1+\[Gamma]^2)^4+(165 h \[Gamma]^4)/(-1+\[Gamma]^2)^4+(1215 h \[Gamma]^5)/(8 (-1+\[Gamma]^2)^4)-(1215 h \[Gamma]^6)/(8 (-1+\[Gamma]^2)^4)-(105 h \[Gamma]^7)/(4 (-1+\[Gamma]^2)^4)+(105 h \[Gamma]^8)/(4 (-1+\[Gamma]^2)^4)))/(3 h^6)) \[Nu] ArcCosh[\[Gamma]] Log[(1+\[Gamma])/2]-(8 (-((21 h)/2)+(183 h \[Gamma])/8-(237 h \[Gamma]^2)/4-(33 h \[Gamma]^3)/2+(399 h \[Gamma]^4)/4+(189 h \[Gamma]^5)/8) \[Nu] Log[1/2 (-1+\[Gamma])] Log[(1+\[Gamma])/2])/(3 h^5 (1+\[Gamma])^2)+1/(-1+\[Gamma]^2)^2 (-((8 ((1365 h \[Gamma])/64-(4095 h \[Gamma]^3)/32+(9009 h \[Gamma]^5)/64))/(3 h^5))+(-((8 (-((105 h)/64)+(945 h \[Gamma]^2)/32-(3465 h \[Gamma]^4)/64))/(3 h^3))-(8 ((105 h)/64-(945 h \[Gamma]^2)/32+(3465 h \[Gamma]^4)/64))/(3 h^4))/\[Nu]+(-((8 (-((3549 h)/16)-(8787 h \[Gamma])/16-(1995 h \[Gamma]^2)/4-225 h \[Gamma]^3))/(3 h^3))-(8 ((3549 h)/16+(8787 h \[Gamma])/16+(1995 h \[Gamma]^2)/4+225 h \[Gamma]^3))/(3 h^4)) EllipticE[(-1+\[Gamma])/(1+\[Gamma])] EllipticK[(-1+\[Gamma])/(1+\[Gamma])]+(-((8 (-((1251 h)/8)-(6285 h \[Gamma])/16-225 h \[Gamma]^2))/(3 h^4))-(8 ((1251 h)/8+(6285 h \[Gamma])/16+225 h \[Gamma]^2))/(3 h^3)) EllipticK[(-1+\[Gamma])/(1+\[Gamma])]^2+(-((8 (-((1151 h)/16)+(417 h \[Gamma])/2-(787 h \[Gamma]^2)/4+57 h \[Gamma]^3-(339 h \[Gamma]^4)/16+(69 h \[Gamma]^5)/2-(105 h \[Gamma]^6)/8))/(3 h^4))-(8 ((1151 h)/16-(417 h \[Gamma])/2+(787 h \[Gamma]^2)/4-57 h \[Gamma]^3+(339 h \[Gamma]^4)/16-(69 h \[Gamma]^5)/2+(105 h \[Gamma]^6)/8))/(3 h^3)) Log[1/2 (-1+\[Gamma])]-(8 (-1+\[Gamma]) (-((2597 h)/16)+(1123 h \[Gamma])/2-(10125 h \[Gamma]^2)/16+(2977 h \[Gamma]^3)/16+(165 h \[Gamma]^4)/8+(635 h \[Gamma]^5)/16-(105 h \[Gamma]^6)/4) \[Nu] Log[1/2 (-1+\[Gamma])])/(3 h^5)+(-((8 (426 h \[Gamma]+(283 h \[Gamma]^3)/2+70 h \[Gamma]^5-(75 h \[Gamma]^7)/2))/(3 h^4))-(8 (-426 h \[Gamma]-(283 h \[Gamma]^3)/2-70 h \[Gamma]^5+(75 h \[Gamma]^7)/2))/(3 h^3)) Log[\[Gamma]]+(-((8 ((1759 h)/16+(843 h \[Gamma])/2+(923 h \[Gamma]^2)/4+(511 h \[Gamma]^3)/4+(2787 h \[Gamma]^4)/16+(139 h \[Gamma]^5)/2+(105 h \[Gamma]^6)/8-(75 h \[Gamma]^7)/4))/(3 h^3))-(8 (-((1759 h)/16)-(843 h \[Gamma])/2-(923 h \[Gamma]^2)/4-(511 h \[Gamma]^3)/4-(2787 h \[Gamma]^4)/16-(139 h \[Gamma]^5)/2-(105 h \[Gamma]^6)/8+(75 h \[Gamma]^7)/4))/(3 h^4)) Log[(1+\[Gamma])/2])+(-1+\[Gamma])^2 Sqrt[-1+\[Gamma]^2] (-((8 (20131/(192 (-1+\[Gamma]^2)^4)+(17321 \[Gamma])/(192 (-1+\[Gamma]^2)^4)-(54553 \[Gamma]^2)/(64 (-1+\[Gamma]^2)^4)+(44429 \[Gamma]^3)/(48 (-1+\[Gamma]^2)^4)-(45019 \[Gamma]^4)/(64 (-1+\[Gamma]^2)^4)-(18129 \[Gamma]^5)/(64 (-1+\[Gamma]^2)^4)+(94217 \[Gamma]^6)/(64 (-1+\[Gamma]^2)^4)-(26141 \[Gamma]^7)/(96 (-1+\[Gamma]^2)^4)-(35921 \[Gamma]^8)/(96 (-1+\[Gamma]^2)^4)-(77 \[Gamma]^9)/(4 (-1+\[Gamma]^2)^4)) \[Nu]^2)/(3 h^6))-(8 (171/(8 (-1+\[Gamma]^2)^3)-(5779 \[Gamma])/(32 (-1+\[Gamma]^2)^3)+(863 \[Gamma]^2)/(8 (-1+\[Gamma]^2)^3)+(2637 \[Gamma]^3)/(4 (-1+\[Gamma]^2)^3)-(353 \[Gamma]^4)/(-1+\[Gamma]^2)^3-(15967 \[Gamma]^5)/(32 (-1+\[Gamma]^2)^3)+(35 \[Gamma]^6)/(-1+\[Gamma]^2)^3+(1841 \[Gamma]^7)/(16 (-1+\[Gamma]^2)^3)) \[Nu]^2 Log[(1+\[Gamma])/2])/(3 h^6))+Sqrt[-1+\[Gamma]^2] (-((8 (-((17 h)/(8 (-1+\[Gamma]^2)^4))+(2681 h \[Gamma])/(48 (-1+\[Gamma]^2)^4)-(1035 h \[Gamma]^2)/(8 (-1+\[Gamma]^2)^4)+(2513 h \[Gamma]^3)/(12 (-1+\[Gamma]^2)^4)-(1561 h \[Gamma]^4)/(8 (-1+\[Gamma]^2)^4)-(8491 h \[Gamma]^5)/(48 (-1+\[Gamma]^2)^4)+(2503 h \[Gamma]^6)/(8 (-1+\[Gamma]^2)^4)+(117 h \[Gamma]^7)/(8 (-1+\[Gamma]^2)^4)-(345 h \[Gamma]^8)/(4 (-1+\[Gamma]^2)^4)))/(3 h^6))-(8 ((17 h)/(8 (-1+\[Gamma]^2)^4)-(2681 h \[Gamma])/(48 (-1+\[Gamma]^2)^4)+(1035 h \[Gamma]^2)/(8 (-1+\[Gamma]^2)^4)-(2513 h \[Gamma]^3)/(12 (-1+\[Gamma]^2)^4)+(1561 h \[Gamma]^4)/(8 (-1+\[Gamma]^2)^4)+(8491 h \[Gamma]^5)/(48 (-1+\[Gamma]^2)^4)-(2503 h \[Gamma]^6)/(8 (-1+\[Gamma]^2)^4)-(117 h \[Gamma]^7)/(8 (-1+\[Gamma]^2)^4)+(345 h \[Gamma]^8)/(4 (-1+\[Gamma]^2)^4)))/(3 h^5)+(-((8 (-((947 h)/(48 (-1+\[Gamma]^2)^4))-(1115 h \[Gamma])/(24 (-1+\[Gamma]^2)^4)+(6029 h \[Gamma]^2)/(16 (-1+\[Gamma]^2)^4)-(10405 h \[Gamma]^3)/(12 (-1+\[Gamma]^2)^4)+(15213 h \[Gamma]^4)/(16 (-1+\[Gamma]^2)^4)+(1369 h \[Gamma]^5)/(24 (-1+\[Gamma]^2)^4)-(52507 h \[Gamma]^6)/(48 (-1+\[Gamma]^2)^4)+(600 h \[Gamma]^7)/(-1+\[Gamma]^2)^4+(803 h \[Gamma]^8)/(4 (-1+\[Gamma]^2)^4)-(299 h \[Gamma]^9)/(2 (-1+\[Gamma]^2)^4)-(35 h \[Gamma]^10)/(4 (-1+\[Gamma]^2)^4)))/(3 h^6))-(8 ((947 h)/(48 (-1+\[Gamma]^2)^4)+(1115 h \[Gamma])/(24 (-1+\[Gamma]^2)^4)-(6029 h \[Gamma]^2)/(16 (-1+\[Gamma]^2)^4)+(10405 h \[Gamma]^3)/(12 (-1+\[Gamma]^2)^4)-(15213 h \[Gamma]^4)/(16 (-1+\[Gamma]^2)^4)-(1369 h \[Gamma]^5)/(24 (-1+\[Gamma]^2)^4)+(52507 h \[Gamma]^6)/(48 (-1+\[Gamma]^2)^4)-(600 h \[Gamma]^7)/(-1+\[Gamma]^2)^4-(803 h \[Gamma]^8)/(4 (-1+\[Gamma]^2)^4)+(299 h \[Gamma]^9)/(2 (-1+\[Gamma]^2)^4)+(35 h \[Gamma]^10)/(4 (-1+\[Gamma]^2)^4)))/(3 h^5)) \[Nu]+(-((8 (-((31 h)/(2 (-1+\[Gamma]^2)^3))+(295 h \[Gamma])/(8 (-1+\[Gamma]^2)^3)+(127 h \[Gamma]^2)/(2 (-1+\[Gamma]^2)^3)-(150 h \[Gamma]^3)/(-1+\[Gamma]^2)^3-(27 h \[Gamma]^4)/(-1+\[Gamma]^2)^3+(755 h \[Gamma]^5)/(8 (-1+\[Gamma]^2)^3)+(30 h \[Gamma]^6)/(-1+\[Gamma]^2)^3-(105 h \[Gamma]^7)/(4 (-1+\[Gamma]^2)^3)))/(3 h^5))-(8 ((31 h)/(2 (-1+\[Gamma]^2)^3)-(295 h \[Gamma])/(8 (-1+\[Gamma]^2)^3)-(127 h \[Gamma]^2)/(2 (-1+\[Gamma]^2)^3)+(150 h \[Gamma]^3)/(-1+\[Gamma]^2)^3+(27 h \[Gamma]^4)/(-1+\[Gamma]^2)^3-(755 h \[Gamma]^5)/(8 (-1+\[Gamma]^2)^3)-(30 h \[Gamma]^6)/(-1+\[Gamma]^2)^3+(105 h \[Gamma]^7)/(4 (-1+\[Gamma]^2)^3)))/(3 h^6)) Log[(1+\[Gamma])/2]+ArcCosh[\[Gamma]] (-((8 ((3453 h \[Gamma])/(16 (-1+\[Gamma]^2)^4)-(657 h \[Gamma]^2)/(-1+\[Gamma]^2)^4+(3571 h \[Gamma]^3)/(8 (-1+\[Gamma]^2)^4)+(330 h \[Gamma]^4)/(-1+\[Gamma]^2)^4-(5279 h \[Gamma]^5)/(16 (-1+\[Gamma]^2)^4)-(63 h \[Gamma]^6)/(-1+\[Gamma]^2)^4-(3 h \[Gamma]^7)/(-1+\[Gamma]^2)^4+(90 h \[Gamma]^8)/(-1+\[Gamma]^2)^4-(105 h \[Gamma]^9)/(4 (-1+\[Gamma]^2)^4)))/(3 h^3))-(8 (-((3453 h \[Gamma])/(16 (-1+\[Gamma]^2)^4))+(657 h \[Gamma]^2)/(-1+\[Gamma]^2)^4-(3571 h \[Gamma]^3)/(8 (-1+\[Gamma]^2)^4)-(330 h \[Gamma]^4)/(-1+\[Gamma]^2)^4+(5279 h \[Gamma]^5)/(16 (-1+\[Gamma]^2)^4)+(63 h \[Gamma]^6)/(-1+\[Gamma]^2)^4+(3 h \[Gamma]^7)/(-1+\[Gamma]^2)^4-(90 h \[Gamma]^8)/(-1+\[Gamma]^2)^4+(105 h \[Gamma]^9)/(4 (-1+\[Gamma]^2)^4)))/(3 h^4)+(-((8 ((477 h \[Gamma])/(16 (-1+\[Gamma]^2)^4)-(5139 h \[Gamma]^2)/(16 (-1+\[Gamma]^2)^4)+(6699 h \[Gamma]^3)/(8 (-1+\[Gamma]^2)^4)-(3591 h \[Gamma]^4)/(8 (-1+\[Gamma]^2)^4)-(9711 h \[Gamma]^5)/(16 (-1+\[Gamma]^2)^4)+(7105 h \[Gamma]^6)/(16 (-1+\[Gamma]^2)^4)+(123 h \[Gamma]^7)/(-1+\[Gamma]^2)^4+(47 h \[Gamma]^8)/(4 (-1+\[Gamma]^2)^4)-(265 h \[Gamma]^9)/(4 (-1+\[Gamma]^2)^4)-(35 h \[Gamma]^10)/(4 (-1+\[Gamma]^2)^4)))/(3 h^5))-(8 (-((477 h \[Gamma])/(16 (-1+\[Gamma]^2)^4))+(5139 h \[Gamma]^2)/(16 (-1+\[Gamma]^2)^4)-(6699 h \[Gamma]^3)/(8 (-1+\[Gamma]^2)^4)+(3591 h \[Gamma]^4)/(8 (-1+\[Gamma]^2)^4)+(9711 h \[Gamma]^5)/(16 (-1+\[Gamma]^2)^4)-(7105 h \[Gamma]^6)/(16 (-1+\[Gamma]^2)^4)-(123 h \[Gamma]^7)/(-1+\[Gamma]^2)^4-(47 h \[Gamma]^8)/(4 (-1+\[Gamma]^2)^4)+(265 h \[Gamma]^9)/(4 (-1+\[Gamma]^2)^4)+(35 h \[Gamma]^10)/(4 (-1+\[Gamma]^2)^4)))/(3 h^6)) \[Nu]+(-((8 (-((99 h \[Gamma])/(16 (-1+\[Gamma]^2)^4))+(435 h \[Gamma]^3)/(16 (-1+\[Gamma]^2)^4)-(831 h \[Gamma]^5)/(16 (-1+\[Gamma]^2)^4)+(705 h \[Gamma]^7)/(16 (-1+\[Gamma]^2)^4)-(105 h \[Gamma]^9)/(8 (-1+\[Gamma]^2)^4)))/(3 h^4))-(8 ((99 h \[Gamma])/(16 (-1+\[Gamma]^2)^4)-(435 h \[Gamma]^3)/(16 (-1+\[Gamma]^2)^4)+(831 h \[Gamma]^5)/(16 (-1+\[Gamma]^2)^4)-(705 h \[Gamma]^7)/(16 (-1+\[Gamma]^2)^4)+(105 h \[Gamma]^9)/(8 (-1+\[Gamma]^2)^4)))/(3 h^3)) Log[1/2 (-1+\[Gamma])]+(-((8 ((189 h \[Gamma])/(16 (-1+\[Gamma]^2)^4)+(2115 h \[Gamma]^3)/(16 (-1+\[Gamma]^2)^4)-(4239 h \[Gamma]^5)/(16 (-1+\[Gamma]^2)^4)+(2145 h \[Gamma]^7)/(16 (-1+\[Gamma]^2)^4)-(105 h \[Gamma]^9)/(8 (-1+\[Gamma]^2)^4)))/(3 h^4))-(8 (-((189 h \[Gamma])/(16 (-1+\[Gamma]^2)^4))-(2115 h \[Gamma]^3)/(16 (-1+\[Gamma]^2)^4)+(4239 h \[Gamma]^5)/(16 (-1+\[Gamma]^2)^4)-(2145 h \[Gamma]^7)/(16 (-1+\[Gamma]^2)^4)+(105 h \[Gamma]^9)/(8 (-1+\[Gamma]^2)^4)))/(3 h^3)) Log[(1+\[Gamma])/2]))+1/(-1+\[Gamma])^3 (1/(1+\[Gamma])^4 ((-((8 ((543 h \[Gamma])/16-(459 h \[Gamma]^2)/16-(2407 h \[Gamma]^3)/8+(1215 h \[Gamma]^4)/8+(12475 h \[Gamma]^5)/16-(4791 h \[Gamma]^6)/16-743 h \[Gamma]^7+(465 h \[Gamma]^8)/2+(925 h \[Gamma]^9)/4-(245 h \[Gamma]^10)/4))/(3 h^6))-(8 (-((543 h \[Gamma])/16)+(459 h \[Gamma]^2)/16+(2407 h \[Gamma]^3)/8-(1215 h \[Gamma]^4)/8-(12475 h \[Gamma]^5)/16+(4791 h \[Gamma]^6)/16+743 h \[Gamma]^7-(465 h \[Gamma]^8)/2-(925 h \[Gamma]^9)/4+(245 h \[Gamma]^10)/4))/(3 h^5)) \[Nu] ArcCosh[\[Gamma]]-(8 Sqrt[-1+\[Gamma]^2] (-((129 \[Gamma])/2)+(24405 \[Gamma]^2)/32-(7313 \[Gamma]^3)/4+(53387 \[Gamma]^4)/32+(29369 \[Gamma]^5)/32-(28517 \[Gamma]^6)/16-(715 \[Gamma]^7)/32+(3217 \[Gamma]^8)/16+(2583 \[Gamma]^9)/16+(105 \[Gamma]^10)/8) \[Nu]^2 ArcCosh[\[Gamma]])/(3 h^6))+(-((8 (-((15 \[Gamma])/16)-(423 \[Gamma]^2)/4+(3115 \[Gamma]^3)/64+(2085 \[Gamma]^4)/4-(11191 \[Gamma]^5)/64-698 \[Gamma]^6+(1355 \[Gamma]^7)/8+265 \[Gamma]^8-(791 \[Gamma]^9)/16) \[Nu] ArcCosh[\[Gamma]])/(3 h^6))-(8 (-((729 h \[Gamma]^3)/32)+(2673 h \[Gamma]^5)/32-81 h \[Gamma]^7+(189 h \[Gamma]^9)/8) \[Nu] ArcCosh[\[Gamma]]^2)/(3 h^5))/(1+\[Gamma])^3+1/(1+\[Gamma])^2 (-((8 ((729 \[Gamma]^3)/32-(2673 \[Gamma]^5)/32+81 \[Gamma]^7-(189 \[Gamma]^9)/8) \[Nu]^2 ArcCosh[\[Gamma]]^2)/(3 h^6))+((-((8 ((1447 h \[Gamma])/16-(12629 h \[Gamma]^3)/16+(1935 h \[Gamma]^5)/8-(3297 h \[Gamma]^7)/8+(3555 h \[Gamma]^9)/16-(945 h \[Gamma]^11)/16))/(3 h^6))-(8 (-((1447 h \[Gamma])/16)+(12629 h \[Gamma]^3)/16-(1935 h \[Gamma]^5)/8+(3297 h \[Gamma]^7)/8-(3555 h \[Gamma]^9)/16+(945 h \[Gamma]^11)/16))/(3 h^5)) \[Nu]-(8 (2233/16-(208651 \[Gamma]^2)/512-(995029 \[Gamma]^4)/256+(648163 \[Gamma]^6)/512-(320371 \[Gamma]^8)/128+(1141755 \[Gamma]^10)/512-(286965 \[Gamma]^12)/256+(118125 \[Gamma]^14)/512) \[Nu]^2)/(3 h^6)) Log[\[Gamma]]+((-((8 ((361 h)/8+(2845 h \[Gamma])/32-(3773 h \[Gamma]^2)/8-(20791 h \[Gamma]^3)/32-(1763 h \[Gamma]^4)/8+(3981 h \[Gamma]^5)/16-(1743 h \[Gamma]^6)/8-(8011 h \[Gamma]^7)/16+(35 h \[Gamma]^8)/4+(10665 h \[Gamma]^9)/32-(2835 h \[Gamma]^11)/32))/(3 h^5))-(8 (-((361 h)/8)-(2845 h \[Gamma])/32+(3773 h \[Gamma]^2)/8+(20791 h \[Gamma]^3)/32+(1763 h \[Gamma]^4)/8-(3981 h \[Gamma]^5)/16+(1743 h \[Gamma]^6)/8+(8011 h \[Gamma]^7)/16-(35 h \[Gamma]^8)/4-(10665 h \[Gamma]^9)/32+(2835 h \[Gamma]^11)/32))/(3 h^6)) \[Nu]-(8 (-(4833/32)-(1371 \[Gamma])/8+(515041 \[Gamma]^2)/1024+(44761 \[Gamma]^3)/16+(1740607 \[Gamma]^4)/512+(11625 \[Gamma]^5)/8-(1718633 \[Gamma]^6)/1024+(7893 \[Gamma]^7)/16+(892905 \[Gamma]^8)/256-(105 \[Gamma]^9)/8-(3425265 \[Gamma]^10)/1024+(860895 \[Gamma]^12)/512-(354375 \[Gamma]^14)/1024) \[Nu]^2)/(3 h^6)) Log[(1+\[Gamma])/2]-(8 Sqrt[-1+\[Gamma]^2] ((1053 \[Gamma]^2)/8+(837 \[Gamma]^4)/2-(3267 \[Gamma]^6)/8+(189 \[Gamma]^8)/4) \[Nu]^2 ArcCosh[\[Gamma]] Log[(1+\[Gamma])/2])/(3 h^6)))+1/(-1+\[Gamma]^2) ((-((8 ((15 h)/8-(57 h \[Gamma])/2+(225 h \[Gamma]^2)/4-(45 h \[Gamma]^3)/2-(105 h \[Gamma]^4)/8))/(3 h^3))-(8 (-((15 h)/8)+(57 h \[Gamma])/2-(225 h \[Gamma]^2)/4+(45 h \[Gamma]^3)/2+(105 h \[Gamma]^4)/8))/(3 h^4)) Log[1/2 (-1+\[Gamma])] Log[(1+\[Gamma])/2]+(-((8 (-12 h-(57 h \[Gamma])/2-90 h \[Gamma]^2-(45 h \[Gamma]^3)/2))/(3 h^4))-(8 (12 h+(57 h \[Gamma])/2+90 h \[Gamma]^2+(45 h \[Gamma]^3)/2))/(3 h^3)) Log[(1+\[Gamma])/2]^2+(-((8 (15 h+(333 h \[Gamma]^2)/4+(45 h \[Gamma]^4)/2-(75 h \[Gamma]^6)/4))/(3 h^3))-(8 (-15 h-(333 h \[Gamma]^2)/4-(45 h \[Gamma]^4)/2+(75 h \[Gamma]^6)/4))/(3 h^4)) PolyLog[2,(1-\[Gamma])/(1+\[Gamma])])+1/(-1+\[Gamma]) ((Sqrt[-1+\[Gamma]^2] (-((8 (-((253 h)/(8 (-1+\[Gamma]^2)))+(661 h \[Gamma])/(8 (-1+\[Gamma]^2))+(119 h \[Gamma]^2)/(-1+\[Gamma]^2)-(329 h \[Gamma]^3)/(-1+\[Gamma]^2)-(189 h \[Gamma]^4)/(8 (-1+\[Gamma]^2))+(1725 h \[Gamma]^5)/(8 (-1+\[Gamma]^2))+(145 h \[Gamma]^6)/(4 (-1+\[Gamma]^2))-(245 h \[Gamma]^7)/(4 (-1+\[Gamma]^2))))/(3 h^5))-(8 ((253 h)/(8 (-1+\[Gamma]^2))-(661 h \[Gamma])/(8 (-1+\[Gamma]^2))-(119 h \[Gamma]^2)/(-1+\[Gamma]^2)+(329 h \[Gamma]^3)/(-1+\[Gamma]^2)+(189 h \[Gamma]^4)/(8 (-1+\[Gamma]^2))-(1725 h \[Gamma]^5)/(8 (-1+\[Gamma]^2))-(145 h \[Gamma]^6)/(4 (-1+\[Gamma]^2))+(245 h \[Gamma]^7)/(4 (-1+\[Gamma]^2))))/(3 h^6)) \[Nu] Log[(1+\[Gamma])/2])/(1+\[Gamma])^2+((-((8 ((111 h)/8+(585 h \[Gamma]^2)/4-(105 h \[Gamma]^4)/8))/(3 h^6))-(8 (-((111 h)/8)-(585 h \[Gamma]^2)/4+(105 h \[Gamma]^4)/8))/(3 h^5)) \[Nu]-(8 ((1215 \[Gamma])/8+(1755 \[Gamma]^3)/4-(189 \[Gamma]^5)/8) \[Nu]^2)/(3 h^6)) Log[(1+\[Gamma])/2]^2+((-((8 (-((417 h)/32)-(633 h \[Gamma]^2)/8-(675 h \[Gamma]^4)/16+(495 h \[Gamma]^6)/8-(945 h \[Gamma]^8)/32))/(3 h^5))-(8 ((417 h)/32+(633 h \[Gamma]^2)/8+(675 h \[Gamma]^4)/16-(495 h \[Gamma]^6)/8+(945 h \[Gamma]^8)/32))/(3 h^6)) \[Nu]-(8 ((110667 \[Gamma])/1024+(228807 \[Gamma]^3)/1024+(119499 \[Gamma]^5)/512-(225165 \[Gamma]^7)/512+(377055 \[Gamma]^9)/1024-(118125 \[Gamma]^11)/1024) \[Nu]^2)/(3 h^6)) PolyLog[2,(1-\[Gamma])/(1+\[Gamma])]+(-((8 (-((21 h)/2)-108 h \[Gamma]-126 h \[Gamma]^2-270 h \[Gamma]^3-(105 h \[Gamma]^4)/2) \[Nu] Log[(1+\[Gamma])/2]^2)/(3 h^5))-(8 (-((7155 h \[Gamma])/64)-(3663 h \[Gamma]^3)/16-(4005 h \[Gamma]^5)/32+(2325 h \[Gamma]^7)/16-(3675 h \[Gamma]^9)/64) \[Nu] PolyLog[2,(1-\[Gamma])/(1+\[Gamma])])/(3 h^5))/(1+\[Gamma])+(-((8 (-((9 h)/2)-24 h \[Gamma]-(195 h \[Gamma]^2)/8+(15 h \[Gamma]^3)/8+(75 h \[Gamma]^4)/8-(75 h \[Gamma]^5)/8))/(3 h^4))-(8 ((9 h)/2+24 h \[Gamma]+(195 h \[Gamma]^2)/8-(15 h \[Gamma]^3)/8-(75 h \[Gamma]^4)/8+(75 h \[Gamma]^5)/8))/(3 h^3)+(-((8 (-((1857 h)/64)-(1677 h \[Gamma])/128-(27387 h \[Gamma]^2)/128-(6225 h \[Gamma]^3)/128-(315 h \[Gamma]^4)/128+(5625 h \[Gamma]^5)/128-(1665 h \[Gamma]^6)/128-(3675 h \[Gamma]^7)/128+(1785 h \[Gamma]^8)/128))/(3 h^5))-(8 ((1185 h)/64-(57 h \[Gamma])/2+(2073 h \[Gamma]^2)/16-(45 h \[Gamma]^3)/2+(675 h \[Gamma]^4)/32-(495 h \[Gamma]^6)/16+(945 h \[Gamma]^8)/64))/(3 h^6)) \[Nu]-(8 (-(21/2)+(331851 \[Gamma])/2048-126 \[Gamma]^2+(781767 \[Gamma]^3)/2048-(105 \[Gamma]^4)/2+(119499 \[Gamma]^5)/1024-(225165 \[Gamma]^7)/1024+(377055 \[Gamma]^9)/2048-(118125 \[Gamma]^11)/2048) \[Nu]^2)/(3 h^6)) PolyLog[2,(-1+\[Gamma])/(1+\[Gamma])])+(-1+\[Gamma]) (-((8 (1+\[Gamma])^2 Sqrt[-1+\[Gamma]^2] ((243 h \[Gamma]^2)/(16 (-1+\[Gamma]^2)^4)-(243 h \[Gamma]^3)/(16 (-1+\[Gamma]^2)^4)-(729 h \[Gamma]^4)/(16 (-1+\[Gamma]^2)^4)+(729 h \[Gamma]^5)/(16 (-1+\[Gamma]^2)^4)+(189 h \[Gamma]^6)/(8 (-1+\[Gamma]^2)^4)-(189 h \[Gamma]^7)/(8 (-1+\[Gamma]^2)^4)) \[Nu] ArcCosh[\[Gamma]] Log[1/2 (-1+\[Gamma])])/(3 h^5))+Sqrt[-1+\[Gamma]^2] (-((8 (3085/(96 (-1+\[Gamma]^2)^4)+(20543 \[Gamma])/(192 (-1+\[Gamma]^2)^4)-(38909 \[Gamma]^2)/(96 (-1+\[Gamma]^2)^4)+(54229 \[Gamma]^3)/(192 (-1+\[Gamma]^2)^4)-(55049 \[Gamma]^4)/(192 (-1+\[Gamma]^2)^4)-(61 \[Gamma]^5)/(12 (-1+\[Gamma]^2)^4)+(43385 \[Gamma]^6)/(64 (-1+\[Gamma]^2)^4)-(3847 \[Gamma]^7)/(24 (-1+\[Gamma]^2)^4)-(18415 \[Gamma]^8)/(96 (-1+\[Gamma]^2)^4)-(7 \[Gamma]^9)/(8 (-1+\[Gamma]^2)^4)) \[Nu])/(3 h^6))-(8 (75/(8 (-1+\[Gamma]^2)^3)-(697 \[Gamma])/(8 (-1+\[Gamma]^2)^3)+(1441 \[Gamma]^2)/(32 (-1+\[Gamma]^2)^3)+(10305 \[Gamma]^3)/(32 (-1+\[Gamma]^2)^3)-(4447 \[Gamma]^4)/(32 (-1+\[Gamma]^2)^3)-(7767 \[Gamma]^5)/(32 (-1+\[Gamma]^2)^3)-(249 \[Gamma]^6)/(16 (-1+\[Gamma]^2)^3)+(791 \[Gamma]^7)/(16 (-1+\[Gamma]^2)^3)) \[Nu] Log[(1+\[Gamma])/2])/(3 h^6)+ArcCosh[\[Gamma]] (-((8 (-((516 h \[Gamma])/(-1+\[Gamma]^2)^4)+(26487 h \[Gamma]^2)/(16 (-1+\[Gamma]^2)^4)-(26041 h \[Gamma]^3)/(16 (-1+\[Gamma]^2)^4)-(9897 h \[Gamma]^4)/(16 (-1+\[Gamma]^2)^4)+(23655 h \[Gamma]^5)/(16 (-1+\[Gamma]^2)^4)-(817 h \[Gamma]^6)/(8 (-1+\[Gamma]^2)^4)-(1505 h \[Gamma]^7)/(8 (-1+\[Gamma]^2)^4)-(295 h \[Gamma]^8)/(2 (-1+\[Gamma]^2)^4)+(105 h \[Gamma]^9)/(2 (-1+\[Gamma]^2)^4)) \[Nu])/(3 h^5))-(8 (-((2349 h \[Gamma]^2)/(16 (-1+\[Gamma]^2)^4))-(2349 h \[Gamma]^3)/(16 (-1+\[Gamma]^2)^4)-(1431 h \[Gamma]^4)/(4 (-1+\[Gamma]^2)^4)-(1431 h \[Gamma]^5)/(4 (-1+\[Gamma]^2)^4)+(5427 h \[Gamma]^6)/(16 (-1+\[Gamma]^2)^4)+(5427 h \[Gamma]^7)/(16 (-1+\[Gamma]^2)^4)-(189 h \[Gamma]^8)/(8 (-1+\[Gamma]^2)^4)-(189 h \[Gamma]^9)/(8 (-1+\[Gamma]^2)^4)) \[Nu] Log[(1+\[Gamma])/2])/(3 h^5))-(8 ((63 h \[Gamma])/(-1+\[Gamma]^2)^3-(261 h \[Gamma]^2)/(-1+\[Gamma]^2)^3+(453 h \[Gamma]^3)/(-1+\[Gamma]^2)^3-(141 h \[Gamma]^4)/(-1+\[Gamma]^2)^3-(330 h \[Gamma]^5)/(-1+\[Gamma]^2)^3+(210 h \[Gamma]^6)/(-1+\[Gamma]^2)^3) \[Nu] PolyLog[2,Sqrt[(-1+\[Gamma])/(1+\[Gamma])]])/(3 h^5)-(8 (-((63 h \[Gamma])/(4 (-1+\[Gamma]^2)^3))+(261 h \[Gamma]^2)/(4 (-1+\[Gamma]^2)^3)-(453 h \[Gamma]^3)/(4 (-1+\[Gamma]^2)^3)+(141 h \[Gamma]^4)/(4 (-1+\[Gamma]^2)^3)+(165 h \[Gamma]^5)/(2 (-1+\[Gamma]^2)^3)-(105 h \[Gamma]^6)/(2 (-1+\[Gamma]^2)^3)) \[Nu] PolyLog[2,(-1+\[Gamma])/(1+\[Gamma])])/(3 h^5)))+1/(-1+\[Gamma])^2 (((-((8 (-((3549 h)/32)-(1995 h \[Gamma]^2)/8))/(3 h^4))-(8 ((3549 h)/32+(1995 h \[Gamma]^2)/8))/(3 h^3)-(8 (-((17695 h \[Gamma])/16)-(17545 h \[Gamma]^3)/16-(15 h \[Gamma]^5)/2) \[Nu])/(3 h^5)) EllipticE[(-1+\[Gamma])/(1+\[Gamma])]^2)/(1+\[Gamma])+1/(1+\[Gamma])^2 (-((8 ((5167 h)/16+(17695 h \[Gamma])/8+(53869 h \[Gamma]^2)/16+(17545 h \[Gamma]^3)/8+(3465 h \[Gamma]^4)/4+15 h \[Gamma]^5) \[Nu] EllipticE[(-1+\[Gamma])/(1+\[Gamma])] EllipticK[(-1+\[Gamma])/(1+\[Gamma])])/(3 h^5))-(8 (-((5167 h)/16)-(5541 h \[Gamma])/4-(31705 h \[Gamma]^2)/16-(3435 h \[Gamma]^3)/4-(15 h \[Gamma]^4)/2) \[Nu] EllipticK[(-1+\[Gamma])/(1+\[Gamma])]^2)/(3 h^5)-(8 (350 h+(74445 h \[Gamma]^2)/32+(5171 h \[Gamma]^4)/16+(1715 h \[Gamma]^6)/4-(5875 h \[Gamma]^8)/16+(3675 h \[Gamma]^10)/32) \[Nu] Log[\[Gamma]])/(3 h^5)-(8 (-((5397 h)/16)-(17937 h \[Gamma])/16-(150881 h \[Gamma]^2)/64-(10749 h \[Gamma]^3)/8-(10465 h \[Gamma]^4)/32-(6849 h \[Gamma]^5)/16-(4485 h \[Gamma]^6)/16-(105 h \[Gamma]^7)/4+(5875 h \[Gamma]^8)/32-(3675 h \[Gamma]^10)/64) \[Nu] Log[(1+\[Gamma])/2])/(3 h^5))+1/(1+\[Gamma])^3 (-(1/(3 h^6))8 (60709/1024+945/(1024 \[Gamma]^10)+945/(512 \[Gamma]^9)-19915/(4096 \[Gamma]^8)-23695/(2048 \[Gamma]^7)+92645/(6144 \[Gamma]^6)+256375/(6144 \[Gamma]^5)-110539/(3072 \[Gamma]^4)-698531/(6144 \[Gamma]^3)+380543/(6144 \[Gamma]^2)+486539/(2048 \[Gamma])-(3243705 \[Gamma])/2048+(16618709 \[Gamma]^2)/6144-(1748731 \[Gamma]^3)/3072-(1253119 \[Gamma]^4)/1024+(3677875 \[Gamma]^5)/3072-(2579767 \[Gamma]^6)/2048+(1291627 \[Gamma]^7)/6144+(15762037 \[Gamma]^8)/12288-(248841 \[Gamma]^9)/512-(630885 \[Gamma]^10)/512+(560805 \[Gamma]^11)/2048+(150045 \[Gamma]^12)/256-(118125 \[Gamma]^13)/2048-(118125 \[Gamma]^14)/1024) \[Nu]^2-(8 (-((15 \[Gamma])/8)-(13161 \[Gamma]^2)/64+(6605 \[Gamma]^3)/64+(65057 \[Gamma]^4)/64-(24045 \[Gamma]^5)/64-1357 \[Gamma]^6+(1511 \[Gamma]^7)/4+(8221 \[Gamma]^8)/16-(1841 \[Gamma]^9)/16) \[Nu]^2 ArcCosh[\[Gamma]])/(3 h^6)+Sqrt[-1+\[Gamma]^2] ((-((8 (36 h \[Gamma]-135 h \[Gamma]^2+111 h \[Gamma]^3+90 h \[Gamma]^4-90 h \[Gamma]^5))/(3 h^3))-(8 (-36 h \[Gamma]+135 h \[Gamma]^2-111 h \[Gamma]^3-90 h \[Gamma]^4+90 h \[Gamma]^5))/(3 h^4)) PolyLog[2,Sqrt[(-1+\[Gamma])/(1+\[Gamma])]]+(-((8 (9 h \[Gamma]-(135 h \[Gamma]^2)/4+(111 h \[Gamma]^3)/4+(45 h \[Gamma]^4)/2-(45 h \[Gamma]^5)/2))/(3 h^4))-(8 (-9 h \[Gamma]+(135 h \[Gamma]^2)/4-(111 h \[Gamma]^3)/4-(45 h \[Gamma]^4)/2+(45 h \[Gamma]^5)/2))/(3 h^3)) PolyLog[2,(-1+\[Gamma])/(1+\[Gamma])]))));


w1PM=(w1s0+w1s1(\[ScriptL]can ub^2)+w1s2 ub^2+w1s3(\[ScriptL]can ub^4)+w1s4 ub^4)ub;
w2PM=(w2s0+w2s1(\[ScriptL]can ub^2)+w2s2 ub^2+w2s3(\[ScriptL]can ub^4)+w2s4 ub^4)ub^2;
w3PM=(w3s0+w3s1(\[ScriptL]can ub^2)+w3s2 ub^2)ub^3;
w4PM=(w4s0+w4s1(\[ScriptL]can ub^2))ub^4;


wtot=(w1PM+w2PM+w3PM+w4PM)/.Subh;

